SNR-calibrated Type Ia supernova models

Current Type Ia supernova (SN Ia) models can reproduce most visible+IR+UV observations. In the X-ray band, the determination of elemental abundance ratios in supernova remnants (SNRs) through their spectra has reached enough precision to constrain SN Ia models. Mart\'inez-Rodr\'iguez et al have shown that the Ca/S mass ratio in SNRs cannot be reproduced with the standard nuclear reaction rates for a wide variety of SN Ia models, and suggested that the 12C+16O reaction rate could be overestimated by a factor as high as ten. We show that the same Ca/S ratio can be obtained by simultaneously varying the rates of the reactions 12C+16O, 12C+12C, 16O+16O, and 16O({\gamma},{\alpha})12C within the reported uncertainties. We also show that the yields of the main products of SN Ia nucleosynthesis do not depend on the details of which rates are modified, but can be parametrized by an observational quantity such as Ca/S. Using this SNR-calibrated approach, we then proceed to compute a new set of SN Ia models and nucleosynthesis for both Chandrasekhar and sub-Chandrasekhar mass progenitors with a one-dimensional hydrodynamics and nucleosynthesis code. We discuss the nucleosynthesis of the models as a function of progenitor metallicity, mass, and deflagration-to-detonation transition density. The yields of each model are almost independent on the reaction rates modified for a common Ca/S ratio.

==> anc/README <==
Tables 3-6 and A1-A4 are available in this same directory, both in pdf (fulltables.pdf) and in machine-readable form.

LIST OF TABLES
Table 3. Nucleosynthesis in Chandrasekhar-mass DDT models with ξCO = 0.9.
Table 4. Nucleosynthesis in sub-Chandrasekhar models with ξCO = 0.9.
Table 5. Radioactivities with half-life longer than one day in Chandrasekhar-mass DDT models with ξCO = 0.9.
Table 6. Radioactivities with half-life longer than one day in sub-Chandrasekhar models with ξCO = 0.9.
Table A1. Nucleosynthesis in Chandrasekhar-mass DDT models with the standard 12 C+16 O reaction rate.
Table A2. Nucleosynthesis in sub-Chandrasekhar models with the standard 12 C+16 O reaction rate.
Table A3. Radioactivities with half-life longer than one day in Chandrasekhar-mass DDT models with the 12 C+16O reaction rate.
Table A4. Radioactivities with half-life longer than one day in sub-Chandrasekhar models with the standard 12 C+16O reaction rate.



==> anc/Table_3.txt <==
Table 3. Nucleosynthesis in Chandrasekhar-mass DDT models with $\xi_\mathrm{CO}=0.9$.
The nucleosynthesis of each model is given in one column, and each model is identified by the deflagration-to-detonation transition density, ro_ddt, and the progenitor metallicity, Z. In total, there are reported 25 models.

- The first data row gives the deflagration-to-detonation transition density of each model, in units of grams per cubic centimeter. Format: 14x,25(2x,e7.1).
- The second data row gives the progenitor metallicity of each model. Format: 14x,25(2x,e7.1).
- Rows starting by the char 'elem' give the yields, in solar masses, of an element identified by its atomic number and symbol. Format:
  1x, a4 char 'elem' or 'isot'
  1x, i2 atomic number
  1x, a2 atomic symbol
  1x, i2 number of isotopes reported in the following for this element
  25(1x,e8.2) yield of the element in each model
- Rows starting by the char 'isot' give the yields, in solar masses, of an isotope identified by its atomic number, symbol, and baryon number. Format:
  1x, a4 char 'elem' or 'isot'
  1x, i2 atomic number
  1x, a2 atomic symbol
  1x, i2 baryon number
  25(1x,e8.2) yield of the isotope in each model

 ro_ddt         1.2E+07  1.2E+07  1.2E+07  1.2E+07  1.2E+07  1.6E+07  1.6E+07  1.6E+07  1.6E+07  1.6E+07  2.4E+07  2.4E+07  2.4E+07  2.4E+07  2.4E+07  2.8E+07  2.8E+07  2.8E+07  2.8E+07  2.8E+07  4.0E+07  4.0E+07  4.0E+07  4.0E+07  4.0E+07
 Z              2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2  2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2  2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2  2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2  2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2
 elem  2 He  2 3.01E-04 2.87E-04 2.57E-04 1.61E-04 9.74E-06 3.08E-04 2.93E-04 2.62E-04 1.63E-04 9.43E-06 1.09E-03 1.23E-03 2.62E-04 7.43E-04 8.03E-05 3.24E-03 3.24E-03 3.50E-03 2.82E-03 2.45E-03 8.56E-03 8.63E-03 8.18E-03 7.50E-03 5.82E-03
 isot  2 He  3 1.58E-12 1.56E-12 1.54E-12 1.42E-12 1.16E-12 1.58E-12 1.56E-12 1.54E-12 1.42E-12 1.16E-12 1.58E-12 1.56E-12 1.54E-12 1.42E-12 1.16E-12 1.58E-12 1.56E-12 1.54E-12 1.42E-12 1.16E-12 1.63E-12 1.61E-12 1.49E-12 1.46E-12 1.12E-12
 isot  2 He  4 3.01E-04 2.87E-04 2.57E-04 1.61E-04 9.74E-06 3.07E-04 2.93E-04 2.62E-04 1.63E-04 9.43E-06 1.09E-03 1.22E-03 2.62E-04 7.43E-04 8.03E-05 3.24E-03 3.24E-03 3.50E-03 2.82E-03 2.45E-03 8.56E-03 8.63E-03 8.18E-03 7.50E-03 5.82E-03
 elem  6 C   2 4.94E-03 4.98E-03 4.90E-03 5.06E-03 5.21E-03 2.50E-03 2.47E-03 2.54E-03 2.64E-03 2.51E-03 1.24E-03 1.23E-03 1.28E-03 1.27E-03 1.28E-03 1.02E-03 1.02E-03 1.02E-03 1.01E-03 9.98E-04 5.55E-04 5.52E-04 5.54E-04 5.51E-04 5.31E-04
 isot  6 C  12 4.94E-03 4.98E-03 4.90E-03 5.05E-03 5.21E-03 2.50E-03 2.47E-03 2.54E-03 2.64E-03 2.51E-03 1.24E-03 1.23E-03 1.28E-03 1.27E-03 1.28E-03 1.02E-03 1.02E-03 1.02E-03 1.01E-03 9.98E-04 5.55E-04 5.52E-04 5.54E-04 5.51E-04 5.31E-04
 isot  6 C  13 1.94E-10 3.57E-09 1.26E-08 2.95E-08 7.43E-08 1.04E-10 1.64E-09 6.37E-09 1.57E-08 3.94E-08 7.75E-11 1.09E-09 4.42E-09 1.07E-08 2.75E-08 6.17E-11 7.90E-10 3.24E-09 7.83E-09 1.99E-08 3.38E-11 4.82E-10 2.18E-09 5.13E-09 1.22E-08
 elem  7 N   2 1.76E-05 1.38E-05 9.73E-06 6.92E-06 5.37E-06 1.56E-05 1.21E-05 8.32E-06 5.21E-06 2.48E-06 1.14E-05 8.94E-06 6.09E-06 3.57E-06 1.34E-06 9.86E-06 7.79E-06 5.23E-06 3.01E-06 1.05E-06 7.23E-06 5.65E-06 3.77E-06 2.13E-06 6.35E-07
 isot  7 N  14 1.75E-05 1.38E-05 9.72E-06 6.91E-06 5.37E-06 1.55E-05 1.21E-05 8.32E-06 5.21E-06 2.48E-06 1.13E-05 8.94E-06 6.09E-06 3.57E-06 1.34E-06 9.83E-06 7.79E-06 5.23E-06 3.01E-06 1.05E-06 7.21E-06 5.65E-06 3.77E-06 2.13E-06 6.34E-07
 isot  7 N  15 1.59E-07 4.81E-09 2.61E-09 3.93E-09 7.26E-09 8.44E-08 2.50E-09 1.33E-09 1.77E-09 2.76E-09 4.19E-08 1.25E-09 7.53E-10 9.36E-10 1.30E-09 3.47E-08 1.06E-09 5.82E-10 7.03E-10 9.60E-10 2.09E-08 7.39E-10 3.63E-10 3.75E-10 5.04E-10
 elem  8 O   3 1.71E-01 1.74E-01 1.75E-01 1.82E-01 1.86E-01 1.12E-01 1.13E-01 1.19E-01 1.24E-01 1.21E-01 6.54E-02 6.67E-02 7.15E-02 7.25E-02 7.48E-02 5.59E-02 5.75E-02 5.85E-02 6.11E-02 6.21E-02 3.51E-02 3.62E-02 3.80E-02 3.93E-02 3.98E-02
 isot  8 O  16 1.71E-01 1.74E-01 1.75E-01 1.82E-01 1.86E-01 1.12E-01 1.13E-01 1.19E-01 1.24E-01 1.21E-01 6.54E-02 6.67E-02 7.15E-02 7.25E-02 7.48E-02 5.59E-02 5.75E-02 5.85E-02 6.11E-02 6.21E-02 3.51E-02 3.62E-02 3.80E-02 3.93E-02 3.98E-02
 isot  8 O  17 8.50E-09 1.17E-07 2.64E-07 4.15E-07 5.87E-07 4.40E-09 5.04E-08 1.16E-07 1.78E-07 2.13E-07 2.81E-09 2.87E-08 6.42E-08 8.55E-08 8.83E-08 2.20E-09 2.17E-08 4.61E-08 6.22E-08 6.19E-08 1.53E-09 1.23E-08 2.39E-08 3.02E-08 2.83E-08
 isot  8 O  18 2.46E-09 1.90E-09 2.15E-09 2.97E-09 3.97E-09 1.14E-09 8.14E-10 9.46E-10 1.21E-09 1.33E-09 6.85E-10 4.12E-10 4.48E-10 5.02E-10 5.11E-10 6.62E-10 3.33E-10 3.35E-10 3.63E-10 3.65E-10 5.30E-10 2.09E-10 1.72E-10 1.67E-10 1.68E-10
 elem  9 F   1 5.43E-11 1.42E-11 1.47E-11 3.74E-11 1.41E-10 2.28E-11 5.36E-12 6.02E-12 1.66E-11 6.28E-11 8.68E-12 2.07E-12 3.85E-12 9.23E-12 3.06E-11 6.23E-12 1.61E-12 2.96E-12 7.15E-12 2.33E-11 2.90E-12 8.57E-13 1.48E-12 3.56E-12 1.16E-11
 isot  9 F  19 5.43E-11 1.42E-11 1.47E-11 3.74E-11 1.41E-10 2.28E-11 5.36E-12 6.02E-12 1.66E-11 6.28E-11 8.68E-12 2.07E-12 3.85E-12 9.23E-12 3.06E-11 6.23E-12 1.61E-12 2.96E-12 7.15E-12 2.33E-11 2.90E-12 8.57E-13 1.48E-12 3.56E-12 1.16E-11
 elem 10 Ne  3 3.95E-03 3.96E-03 3.88E-03 4.04E-03 4.31E-03 1.80E-03 1.77E-03 1.83E-03 1.93E-03 1.89E-03 6.75E-04 6.67E-04 7.06E-04 7.10E-04 7.70E-04 5.32E-04 5.31E-04 5.33E-04 5.44E-04 5.96E-04 2.64E-04 2.58E-04 2.62E-04 2.66E-04 2.74E-04
 isot 10 Ne 20 3.95E-03 3.96E-03 3.86E-03 3.99E-03 4.07E-03 1.80E-03 1.77E-03 1.82E-03 1.91E-03 1.77E-03 6.75E-04 6.66E-04 7.02E-04 6.97E-04 7.08E-04 5.32E-04 5.31E-04 5.31E-04 5.35E-04 5.51E-04 2.63E-04 2.58E-04 2.61E-04 2.61E-04 2.49E-04
 isot 10 Ne 21 8.91E-09 5.27E-08 1.50E-07 3.83E-07 1.67E-06 4.56E-09 2.39E-08 7.08E-08 1.84E-07 7.51E-07 2.70E-09 1.38E-08 4.15E-08 9.65E-08 3.69E-07 5.51E-09 1.11E-08 3.15E-08 7.60E-08 2.86E-07 1.31E-08 6.18E-09 1.55E-08 3.78E-08 1.45E-07
 isot 10 Ne 22 1.40E-07 2.03E-06 1.23E-05 4.57E-05 2.39E-04 9.49E-08 1.13E-06 6.61E-06 2.40E-05 1.16E-04 9.31E-08 6.06E-07 3.66E-06 1.29E-05 6.18E-05 1.46E-07 4.67E-07 2.60E-06 9.14E-06 4.39E-05 1.66E-07 2.79E-07 1.52E-06 5.15E-06 2.41E-05
 elem 11 Na  1 2.56E-05 2.77E-05 3.40E-05 5.25E-05 1.27E-04 1.23E-05 1.27E-05 1.65E-05 2.58E-05 5.76E-05 4.99E-06 5.25E-06 7.29E-06 1.14E-05 2.75E-05 3.94E-06 4.19E-06 5.53E-06 8.75E-06 2.10E-05 2.02E-06 2.10E-06 2.81E-06 4.44E-06 1.05E-05
 isot 11 Na 23 2.56E-05 2.77E-05 3.40E-05 5.25E-05 1.27E-04 1.23E-05 1.27E-05 1.65E-05 2.58E-05 5.76E-05 4.99E-06 5.25E-06 7.29E-06 1.14E-05 2.75E-05 3.94E-06 4.19E-06 5.53E-06 8.75E-06 2.10E-05 2.02E-06 2.10E-06 2.81E-06 4.44E-06 1.05E-05
 elem 12 Mg  3 3.93E-02 3.52E-02 2.64E-02 1.92E-02 1.10E-02 2.26E-02 2.01E-02 1.55E-02 1.13E-02 5.99E-03 1.06E-02 9.33E-03 7.26E-03 4.96E-03 2.80E-03 8.37E-03 7.47E-03 5.41E-03 3.77E-03 2.11E-03 4.50E-03 3.93E-03 2.88E-03 1.95E-03 1.06E-03
 isot 12 Mg 24 3.93E-02 3.52E-02 2.63E-02 1.90E-02 1.02E-02 2.26E-02 2.01E-02 1.55E-02 1.12E-02 5.66E-03 1.06E-02 9.32E-03 7.25E-03 4.92E-03 2.66E-03 8.37E-03 7.47E-03 5.40E-03 3.74E-03 2.00E-03 4.50E-03 3.93E-03 2.87E-03 1.93E-03 1.01E-03
 isot 12 Mg 25 1.08E-06 1.03E-05 2.83E-05 7.67E-05 2.62E-04 5.64E-07 5.22E-06 1.43E-05 3.80E-05 1.16E-04 2.92E-07 2.48E-06 6.96E-06 1.67E-05 5.12E-05 2.60E-07 1.95E-06 5.21E-06 1.27E-05 3.85E-05 2.04E-07 9.86E-07 2.64E-06 6.28E-06 1.82E-05
 isot 12 Mg 26 1.28E-06 9.06E-06 4.03E-05 1.14E-04 4.64E-04 6.15E-07 4.31E-06 2.03E-05 5.76E-05 2.11E-04 3.48E-07 2.02E-06 9.49E-06 2.48E-05 9.40E-05 7.98E-07 1.73E-06 7.42E-06 1.98E-05 7.46E-05 1.63E-06 9.36E-07 3.70E-06 9.90E-06 3.54E-05
 elem 13 Al  1 1.09E-04 3.72E-04 6.91E-04 8.47E-04 8.43E-04 5.64E-05 2.03E-04 3.89E-04 4.77E-04 4.28E-04 2.33E-05 9.12E-05 1.75E-04 2.00E-04 1.89E-04 1.83E-05 7.24E-05 1.30E-04 1.50E-04 1.43E-04 9.98E-06 3.83E-05 6.80E-05 7.68E-05 6.89E-05
 isot 13 Al 27 1.09E-04 3.72E-04 6.91E-04 8.47E-04 8.43E-04 5.64E-05 2.03E-04 3.89E-04 4.77E-04 4.28E-04 2.33E-05 9.12E-05 1.75E-04 2.00E-04 1.89E-04 1.83E-05 7.24E-05 1.30E-04 1.50E-04 1.43E-04 9.98E-06 3.83E-05 6.80E-05 7.68E-05 6.89E-05
 elem 14 Si  3 3.68E-01 3.82E-01 3.84E-01 3.93E-01 3.87E-01 2.86E-01 2.94E-01 3.05E-01 3.11E-01 2.99E-01 1.95E-01 2.00E-01 2.10E-01 2.12E-01 2.10E-01 1.73E-01 1.78E-01 1.83E-01 1.86E-01 1.86E-01 1.27E-01 1.30E-01 1.35E-01 1.38E-01 1.37E-01
 isot 14 Si 28 3.68E-01 3.82E-01 3.83E-01 3.89E-01 3.76E-01 2.86E-01 2.93E-01 3.04E-01 3.08E-01 2.93E-01 1.95E-01 2.00E-01 2.10E-01 2.11E-01 2.07E-01 1.73E-01 1.78E-01 1.83E-01 1.85E-01 1.83E-01 1.27E-01 1.30E-01 1.35E-01 1.38E-01 1.35E-01
 isot 14 Si 29 1.53E-04 4.19E-04 6.39E-04 1.10E-03 2.78E-03 9.91E-05 2.66E-04 4.15E-04 6.93E-04 1.57E-03 5.80E-05 1.44E-04 2.33E-04 3.47E-04 7.85E-04 5.03E-05 1.21E-04 1.84E-04 2.76E-04 6.14E-04 3.52E-05 6.95E-05 1.08E-04 1.60E-04 3.36E-04
 isot 14 Si 30 2.03E-05 1.78E-04 1.02E-03 2.65E-03 8.82E-03 1.24E-05 1.09E-04 6.31E-04 1.64E-03 5.25E-03 8.61E-06 5.58E-05 3.17E-04 7.78E-04 2.73E-03 9.93E-06 4.68E-05 2.40E-04 6.05E-04 2.12E-03 1.59E-05 2.80E-05 1.34E-04 3.28E-04 1.15E-03
 elem 15 P   1 5.50E-05 1.24E-04 3.50E-04 6.82E-04 1.53E-03 4.19E-05 8.16E-05 2.26E-04 4.34E-04 9.15E-04 2.79E-05 4.94E-05 1.29E-04 2.32E-04 5.06E-04 2.51E-05 4.32E-05 1.03E-04 1.90E-04 4.07E-04 2.01E-05 2.83E-05 6.54E-05 1.17E-04 2.45E-04
 isot 15 P  31 5.50E-05 1.24E-04 3.50E-04 6.82E-04 1.53E-03 4.19E-05 8.16E-05 2.26E-04 4.34E-04 9.15E-04 2.79E-05 4.94E-05 1.29E-04 2.32E-04 5.06E-04 2.51E-05 4.32E-05 1.03E-04 1.90E-04 4.07E-04 2.01E-05 2.83E-05 6.54E-05 1.17E-04 2.45E-04
 elem 16 S   4 2.30E-01 2.31E-01 2.34E-01 2.37E-01 2.10E-01 1.94E-01 1.94E-01 1.98E-01 1.98E-01 1.70E-01 1.38E-01 1.38E-01 1.42E-01 1.40E-01 1.23E-01 1.23E-01 1.23E-01 1.25E-01 1.23E-01 1.09E-01 9.32E-02 9.28E-02 9.43E-02 9.34E-02 8.11E-02
 isot 16 S  32 2.30E-01 2.31E-01 2.32E-01 2.32E-01 1.95E-01 1.94E-01 1.93E-01 1.97E-01 1.95E-01 1.59E-01 1.38E-01 1.37E-01 1.41E-01 1.38E-01 1.16E-01 1.23E-01 1.23E-01 1.24E-01 1.21E-01 1.03E-01 9.32E-02 9.26E-02 9.38E-02 9.21E-02 7.71E-02
 isot 16 S  33 7.81E-05 1.47E-04 2.91E-04 4.36E-04 6.36E-04 4.91E-05 9.51E-05 1.93E-04 2.93E-04 4.30E-04 2.93E-05 5.98E-05 1.21E-04 1.79E-04 2.85E-04 2.51E-05 5.25E-05 1.02E-04 1.53E-04 2.45E-04 1.58E-05 3.42E-05 6.66E-05 1.02E-04 1.66E-04
 isot 16 S  34 8.21E-07 2.95E-04 1.68E-03 4.72E-03 1.50E-02 8.99E-07 2.03E-04 1.18E-03 3.30E-03 1.02E-02 1.43E-06 1.37E-04 7.81E-04 2.10E-03 6.79E-03 2.56E-06 1.24E-04 6.52E-04 1.81E-03 5.73E-03 7.90E-06 8.36E-05 4.37E-04 1.19E-03 3.80E-03
 isot 16 S  36 1.33E-10 6.43E-09 7.80E-08 5.31E-07 1.71E-05 1.14E-10 3.53E-09 4.20E-08 3.00E-07 9.24E-06 1.03E-10 2.19E-09 2.37E-08 1.47E-07 4.25E-06 9.75E-11 1.78E-09 1.90E-08 1.19E-07 3.24E-06 9.03E-11 9.49E-10 9.93E-09 6.40E-08 1.68E-06
 elem 17 Cl  2 1.47E-05 3.81E-05 1.20E-04 2.60E-04 4.65E-04 1.25E-05 2.72E-05 8.24E-05 1.75E-04 3.13E-04 9.85E-06 2.14E-05 5.85E-05 1.16E-04 2.15E-04 9.51E-06 2.00E-05 5.15E-05 1.03E-04 1.88E-04 9.22E-06 1.56E-05 3.81E-05 7.42E-05 1.33E-04
 isot 17 Cl 35 8.20E-06 2.62E-05 9.49E-05 2.18E-04 3.91E-04 7.95E-06 1.85E-05 6.43E-05 1.45E-04 2.60E-04 6.35E-06 1.45E-05 4.49E-05 9.41E-05 1.76E-04 6.34E-06 1.36E-05 3.93E-05 8.28E-05 1.53E-04 6.97E-06 1.08E-05 2.90E-05 5.94E-05 1.07E-04
 isot 17 Cl 37 6.52E-06 1.18E-05 2.51E-05 4.16E-05 7.42E-05 4.55E-06 8.76E-06 1.80E-05 2.96E-05 5.25E-05 3.50E-06 6.95E-06 1.36E-05 2.19E-05 3.86E-05 3.17E-06 6.46E-06 1.22E-05 1.99E-05 3.46E-05 2.24E-06 4.80E-06 9.13E-06 1.49E-05 2.52E-05
 elem 18 Ar  3 5.71E-02 5.48E-02 5.28E-02 5.10E-02 4.23E-02 5.10E-02 4.92E-02 4.79E-02 4.56E-02 3.65E-02 3.73E-02 3.59E-02 3.54E-02 3.33E-02 2.73E-02 3.33E-02 3.22E-02 3.13E-02 2.95E-02 2.44E-02 2.54E-02 2.45E-02 2.38E-02 2.26E-02 1.84E-02
 isot 18 Ar 36 5.71E-02 5.47E-02 5.21E-02 4.86E-02 3.51E-02 5.10E-02 4.92E-02 4.74E-02 4.40E-02 3.16E-02 3.73E-02 3.58E-02 3.50E-02 3.22E-02 2.35E-02 3.33E-02 3.22E-02 3.09E-02 2.85E-02 2.11E-02 2.54E-02 2.44E-02 2.35E-02 2.18E-02 1.60E-02
 isot 18 Ar 38 5.32E-07 1.15E-04 7.90E-04 2.37E-03 7.23E-03 3.24E-07 7.58E-05 5.27E-04 1.61E-03 4.95E-03 3.07E-07 6.16E-05 3.89E-04 1.17E-03 3.74E-03 4.30E-07 5.74E-05 3.42E-04 1.05E-03 3.31E-03 1.35E-06 4.08E-05 2.47E-04 7.43E-04 2.35E-03
 isot 18 Ar 40 3.05E-11 1.59E-09 2.13E-08 1.13E-07 1.38E-06 1.89E-11 7.26E-10 9.93E-09 5.40E-08 6.60E-07 1.39E-11 4.67E-10 5.48E-09 2.48E-08 3.04E-07 1.27E-11 3.74E-10 4.40E-09 2.03E-08 2.35E-07 1.06E-11 1.80E-10 2.09E-09 9.93E-09 1.18E-07
 elem 19 K   3 3.97E-06 2.29E-05 8.07E-05 1.61E-04 2.68E-04 3.93E-06 1.71E-05 5.77E-05 1.14E-04 1.95E-04 3.53E-06 1.51E-05 4.51E-05 8.67E-05 1.53E-04 3.42E-06 1.44E-05 4.17E-05 7.99E-05 1.40E-04 3.47E-06 1.13E-05 3.40E-05 6.31E-05 1.06E-04
 isot 19 K  39 2.99E-06 2.07E-05 7.51E-05 1.52E-04 2.54E-04 3.06E-06 1.53E-05 5.35E-05 1.07E-04 1.84E-04 2.69E-06 1.35E-05 4.18E-05 8.13E-05 1.45E-04 2.62E-06 1.29E-05 3.87E-05 7.49E-05 1.33E-04 2.82E-06 1.01E-05 3.16E-05 5.92E-05 9.99E-05
 isot 19 K  40 7.19E-11 3.33E-09 2.62E-08 1.57E-07 5.21E-07 4.63E-11 2.09E-09 1.66E-08 9.93E-08 3.07E-07 3.37E-11 1.44E-09 1.03E-08 5.41E-08 1.71E-07 2.83E-11 1.27E-09 8.66E-09 4.47E-08 1.39E-07 1.82E-11 8.83E-10 5.94E-09 2.98E-08 8.86E-08
 isot 19 K  41 9.76E-07 2.19E-06 5.53E-06 9.53E-06 1.39E-05 8.78E-07 1.77E-06 4.19E-06 6.96E-06 1.02E-05 8.43E-07 1.56E-06 3.28E-06 5.34E-06 8.01E-06 7.97E-07 1.48E-06 3.03E-06 4.93E-06 7.40E-06 6.49E-07 1.17E-06 2.36E-06 3.85E-06 5.61E-06
 elem 20 Ca  6 6.44E-02 5.88E-02 5.32E-02 4.67E-02 3.08E-02 6.08E-02 5.67E-02 5.20E-02 4.61E-02 3.14E-02 4.54E-02 4.23E-02 3.98E-02 3.48E-02 2.39E-02 4.05E-02 3.80E-02 3.50E-02 3.08E-02 2.13E-02 3.09E-02 2.88E-02 2.66E-02 2.36E-02 1.62E-02
 isot 20 Ca 40 6.44E-02 5.88E-02 5.31E-02 4.66E-02 3.06E-02 6.07E-02 5.67E-02 5.20E-02 4.61E-02 3.12E-02 4.54E-02 4.23E-02 3.97E-02 3.47E-02 2.37E-02 4.04E-02 3.80E-02 3.49E-02 3.07E-02 2.12E-02 3.09E-02 2.88E-02 2.65E-02 2.35E-02 1.61E-02
 isot 20 Ca 42 7.94E-09 2.39E-06 2.04E-05 6.72E-05 2.03E-04 4.74E-09 1.66E-06 1.40E-05 4.56E-05 1.39E-04 5.05E-09 1.49E-06 1.07E-05 3.48E-05 1.09E-04 5.70E-09 1.41E-06 9.74E-06 3.18E-05 9.91E-05 9.29E-09 1.05E-06 7.27E-06 2.35E-05 7.20E-05
 isot 20 Ca 43 1.59E-09 5.55E-09 4.36E-08 2.07E-07 1.09E-06 1.19E-09 3.40E-09 2.65E-08 1.26E-07 6.19E-07 2.37E-09 3.54E-09 1.72E-08 7.77E-08 3.79E-07 9.92E-09 1.13E-08 1.14E-07 1.11E-07 3.49E-07 5.35E-08 7.89E-08 4.13E-07 3.37E-07 3.00E-07
 isot 20 Ca 44 4.31E-05 3.69E-05 3.14E-05 2.59E-05 1.85E-05 4.42E-05 3.96E-05 3.45E-05 2.94E-05 2.13E-05 3.87E-05 3.41E-05 3.01E-05 2.54E-05 1.77E-05 3.73E-05 3.46E-05 3.55E-05 2.82E-05 2.09E-05 4.20E-05 4.96E-05 5.11E-05 4.31E-05 2.58E-05
 isot 20 Ca 46 5.09E-09 5.97E-09 1.61E-08 6.79E-08 8.61E-07 4.91E-09 5.34E-09 1.03E-08 3.52E-08 3.98E-07 4.77E-09 5.04E-09 7.55E-09 1.79E-08 1.62E-07 4.68E-09 4.92E-09 7.05E-09 1.56E-08 1.25E-07 4.66E-09 4.80E-09 5.97E-09 1.02E-08 5.96E-08
 isot 20 Ca 48 1.89E-07 1.96E-07 2.26E-07 3.02E-07 7.97E-07 1.82E-07 1.89E-07 2.23E-07 2.84E-07 6.70E-07 1.77E-07 1.84E-07 2.18E-07 2.72E-07 6.21E-07 1.79E-07 1.86E-07 2.12E-07 2.73E-07 5.94E-07 1.76E-07 1.83E-07 2.00E-07 2.66E-07 5.57E-07
 elem 21 Sc  1 1.70E-07 2.20E-07 4.00E-07 7.25E-07 1.98E-06 1.49E-07 2.04E-07 3.41E-07 5.50E-07 1.22E-06 1.41E-07 1.73E-07 2.74E-07 4.01E-07 7.62E-07 1.33E-07 1.64E-07 2.52E-07 3.64E-07 6.66E-07 1.17E-07 1.36E-07 1.99E-07 2.82E-07 4.68E-07
 isot 21 Sc 45 1.70E-07 2.20E-07 4.00E-07 7.25E-07 1.98E-06 1.49E-07 2.04E-07 3.41E-07 5.50E-07 1.22E-06 1.41E-07 1.73E-07 2.74E-07 4.01E-07 7.62E-07 1.33E-07 1.64E-07 2.52E-07 3.64E-07 6.66E-07 1.17E-07 1.36E-07 1.99E-07 2.82E-07 4.68E-07
 elem 22 Ti  5 9.69E-04 9.45E-04 9.33E-04 9.19E-04 9.90E-04 1.11E-03 1.10E-03 1.08E-03 1.06E-03 1.10E-03 1.03E-03 1.02E-03 1.03E-03 1.00E-03 1.03E-03 9.67E-04 9.63E-04 9.57E-04 9.51E-04 9.94E-04 8.62E-04 8.62E-04 8.64E-04 8.69E-04 9.16E-04
 isot 22 Ti 46 7.83E-08 2.11E-06 1.58E-05 4.43E-05 1.02E-04 7.40E-08 1.65E-06 1.13E-05 3.07E-05 7.33E-05 1.95E-07 1.54E-06 8.84E-06 2.37E-05 5.81E-05 1.24E-06 1.49E-06 8.19E-06 2.17E-05 5.37E-05 6.30E-06 1.32E-06 6.23E-06 1.66E-05 3.99E-05
 isot 22 Ti 47 3.30E-08 2.10E-08 2.23E-07 1.07E-06 5.13E-06 3.45E-08 1.64E-08 1.45E-07 6.79E-07 3.19E-06 1.88E-07 2.28E-08 1.09E-07 5.01E-07 2.15E-06 1.56E-06 8.24E-08 3.29E-07 6.29E-07 2.11E-06 7.53E-06 4.95E-07 9.17E-07 1.27E-06 1.92E-06
 isot 22 Ti 48 5.33E-04 4.98E-04 4.44E-04 3.53E-04 2.10E-04 6.81E-04 6.54E-04 5.89E-04 5.04E-04 3.43E-04 5.97E-04 5.71E-04 5.48E-04 4.60E-04 3.00E-04 5.38E-04 5.22E-04 4.82E-04 4.16E-04 2.75E-04 4.23E-04 4.25E-04 3.96E-04 3.45E-04 2.22E-04
 isot 22 Ti 49 1.05E-05 1.41E-05 2.20E-05 2.94E-05 3.45E-05 8.85E-06 1.59E-05 2.48E-05 3.43E-05 4.30E-05 6.69E-06 1.41E-05 2.26E-05 3.05E-05 3.75E-05 6.02E-06 1.30E-05 1.98E-05 2.74E-05 3.39E-05 4.74E-06 1.06E-05 1.58E-05 2.20E-05 2.70E-05
 isot 22 Ti 50 4.26E-04 4.32E-04 4.51E-04 4.91E-04 6.39E-04 4.23E-04 4.29E-04 4.50E-04 4.89E-04 6.34E-04 4.23E-04 4.28E-04 4.48E-04 4.88E-04 6.30E-04 4.21E-04 4.27E-04 4.47E-04 4.86E-04 6.29E-04 4.20E-04 4.25E-04 4.45E-04 4.84E-04 6.25E-04
 elem 23 V   2 6.42E-05 7.47E-05 1.06E-04 1.45E-04 2.12E-04 6.53E-05 7.74E-05 1.15E-04 1.61E-04 2.39E-04 6.54E-05 7.67E-05 1.13E-04 1.53E-04 2.20E-04 6.46E-05 7.49E-05 1.06E-04 1.43E-04 2.06E-04 6.43E-05 7.21E-05 9.71E-05 1.28E-04 1.78E-04
 isot 23 V  50 1.63E-08 1.69E-08 2.95E-08 1.46E-07 5.79E-07 1.60E-08 1.63E-08 2.31E-08 8.44E-08 3.29E-07 1.57E-08 1.58E-08 1.85E-08 4.12E-08 1.63E-07 1.52E-08 1.54E-08 1.80E-08 3.44E-08 1.27E-07 1.52E-08 1.53E-08 1.69E-08 2.54E-08 7.51E-08
 isot 23 V  51 6.41E-05 7.46E-05 1.06E-04 1.45E-04 2.11E-04 6.53E-05 7.74E-05 1.15E-04 1.61E-04 2.39E-04 6.54E-05 7.67E-05 1.13E-04 1.53E-04 2.20E-04 6.45E-05 7.48E-05 1.06E-04 1.43E-04 2.06E-04 6.43E-05 7.21E-05 9.71E-05 1.28E-04 1.78E-04
 elem 24 Cr  4 1.57E-02 1.53E-02 1.50E-02 1.41E-02 1.42E-02 2.12E-02 2.11E-02 2.02E-02 1.94E-02 1.91E-02 2.14E-02 2.11E-02 2.20E-02 2.01E-02 1.86E-02 1.97E-02 1.96E-02 1.90E-02 1.84E-02 1.73E-02 1.64E-02 1.63E-02 1.59E-02 1.57E-02 1.50E-02
 isot 24 Cr 50 3.47E-05 6.58E-05 1.71E-04 4.19E-04 1.50E-03 4.02E-05 6.71E-05 1.66E-04 4.02E-04 1.41E-03 4.56E-05 6.42E-05 1.49E-04 3.36E-04 1.11E-03 5.11E-05 6.22E-05 1.35E-04 3.04E-04 1.01E-03 7.16E-05 5.75E-05 1.13E-04 2.46E-04 7.83E-04
 isot 24 Cr 52 1.24E-02 1.18E-02 1.11E-02 9.47E-03 7.61E-03 1.79E-02 1.74E-02 1.60E-02 1.44E-02 1.20E-02 1.81E-02 1.75E-02 1.78E-02 1.51E-02 1.18E-02 1.64E-02 1.60E-02 1.49E-02 1.37E-02 1.08E-02 1.32E-02 1.28E-02 1.21E-02 1.12E-02 9.06E-03
 isot 24 Cr 53 6.27E-04 7.45E-04 1.02E-03 1.25E-03 1.49E-03 6.90E-04 8.98E-04 1.25E-03 1.63E-03 2.14E-03 6.50E-04 9.09E-04 1.35E-03 1.69E-03 2.14E-03 6.10E-04 8.58E-04 1.17E-03 1.54E-03 1.94E-03 5.25E-04 7.49E-04 9.87E-04 1.28E-03 1.61E-03
 isot 24 Cr 54 2.62E-03 2.65E-03 2.75E-03 2.94E-03 3.58E-03 2.62E-03 2.65E-03 2.75E-03 2.94E-03 3.58E-03 2.63E-03 2.65E-03 2.75E-03 2.94E-03 3.58E-03 2.63E-03 2.65E-03 2.75E-03 2.94E-03 3.58E-03 2.62E-03 2.65E-03 2.75E-03 2.94E-03 3.58E-03
 elem 25 Mn  1 3.73E-03 5.11E-03 7.13E-03 9.14E-03 1.21E-02 3.98E-03 5.93E-03 8.76E-03 1.19E-02 1.76E-02 3.94E-03 5.97E-03 1.00E-02 1.32E-02 1.98E-02 3.92E-03 5.73E-03 8.60E-03 1.21E-02 1.77E-02 3.87E-03 5.23E-03 7.51E-03 1.03E-02 1.49E-02
 isot 25 Mn 55 3.73E-03 5.11E-03 7.13E-03 9.14E-03 1.21E-02 3.98E-03 5.93E-03 8.76E-03 1.19E-02 1.76E-02 3.94E-03 5.97E-03 1.00E-02 1.32E-02 1.98E-02 3.92E-03 5.73E-03 8.60E-03 1.21E-02 1.77E-02 3.87E-03 5.23E-03 7.51E-03 1.03E-02 1.49E-02
 elem 26 Fe  4 3.89E-01 3.79E-01 3.84E-01 3.69E-01 4.00E-01 5.90E-01 5.87E-01 5.70E-01 5.59E-01 5.96E-01 8.25E-01 8.22E-01 8.00E-01 7.90E-01 7.75E-01 8.79E-01 8.74E-01 8.61E-01 8.46E-01 8.09E-01 9.87E-01 9.86E-01 9.69E-01 9.44E-01 8.83E-01
 isot 26 Fe 54 3.24E-02 3.58E-02 4.85E-02 7.50E-02 1.60E-01 3.22E-02 3.58E-02 4.99E-02 7.93E-02 1.76E-01 3.22E-02 3.54E-02 5.01E-02 7.62E-02 1.65E-01 3.22E-02 3.50E-02 4.66E-02 7.09E-02 1.49E-01 3.22E-02 3.43E-02 4.32E-02 6.20E-02 1.22E-01
 isot 26 Fe 56 3.45E-01 3.32E-01 3.23E-01 2.81E-01 2.23E-01 5.46E-01 5.39E-01 5.06E-01 4.64E-01 4.00E-01 7.80E-01 7.72E-01 7.34E-01 6.94E-01 5.83E-01 8.33E-01 8.23E-01 7.95E-01 7.52E-01 6.29E-01 9.39E-01 9.32E-01 9.02E-01 8.54E-01 7.23E-01
 isot 26 Fe 57 4.47E-03 4.90E-03 5.89E-03 6.85E-03 8.10E-03 5.04E-03 5.61E-03 6.97E-03 8.59E-03 1.14E-02 6.41E-03 8.00E-03 8.85E-03 1.31E-02 1.86E-02 7.35E-03 9.63E-03 1.24E-02 1.59E-02 2.27E-02 9.43E-03 1.32E-02 1.65E-02 2.10E-02 3.01E-02
 isot 26 Fe 58 6.41E-03 6.46E-03 6.65E-03 7.04E-03 8.28E-03 6.42E-03 6.47E-03 6.66E-03 7.04E-03 8.26E-03 6.43E-03 6.49E-03 6.68E-03 7.06E-03 8.27E-03 6.43E-03 6.49E-03 6.68E-03 7.07E-03 8.27E-03 6.44E-03 6.49E-03 6.69E-03 7.07E-03 8.28E-03
 elem 27 Co  1 3.97E-04 3.84E-04 3.99E-04 4.07E-04 4.63E-04 4.20E-04 4.05E-04 4.19E-04 4.32E-04 4.77E-04 7.30E-04 4.16E-04 4.17E-04 5.08E-04 4.97E-04 1.13E-03 4.26E-04 5.85E-04 6.91E-04 8.88E-04 1.75E-03 4.61E-04 8.00E-04 1.06E-03 1.43E-03
 isot 27 Co 59 3.97E-04 3.84E-04 3.99E-04 4.07E-04 4.63E-04 4.20E-04 4.05E-04 4.19E-04 4.32E-04 4.77E-04 7.30E-04 4.16E-04 4.17E-04 5.08E-04 4.97E-04 1.13E-03 4.26E-04 5.85E-04 6.91E-04 8.88E-04 1.75E-03 4.61E-04 8.00E-04 1.06E-03 1.43E-03
 elem 28 Ni  5 2.85E-02 2.91E-02 3.15E-02 3.62E-02 5.07E-02 2.83E-02 2.90E-02 3.16E-02 3.69E-02 5.39E-02 2.96E-02 3.04E-02 3.23E-02 4.44E-02 7.88E-02 3.29E-02 3.33E-02 4.02E-02 5.34E-02 1.03E-01 4.11E-02 4.13E-02 5.03E-02 7.07E-02 1.43E-01
 isot 28 Ni 58 2.20E-02 2.25E-02 2.47E-02 2.92E-02 4.20E-02 2.19E-02 2.25E-02 2.49E-02 3.00E-02 4.59E-02 2.22E-02 2.26E-02 2.58E-02 3.67E-02 7.11E-02 2.26E-02 2.26E-02 2.88E-02 4.21E-02 8.93E-02 2.35E-02 2.27E-02 3.16E-02 5.13E-02 1.21E-01
 isot 28 Ni 60 4.41E-03 4.43E-03 4.45E-03 4.45E-03 5.06E-03 4.35E-03 4.36E-03 4.37E-03 4.39E-03 4.84E-03 5.28E-03 5.66E-03 4.33E-03 4.97E-03 4.66E-03 8.15E-03 8.46E-03 8.52E-03 7.54E-03 7.11E-03 1.53E-02 1.60E-02 1.48E-02 1.34E-02 1.06E-02
 isot 28 Ni 61 3.80E-05 4.07E-05 4.85E-05 6.33E-05 1.66E-04 3.85E-05 4.05E-05 4.50E-05 5.29E-05 1.07E-04 4.33E-05 5.75E-05 4.23E-05 6.88E-05 7.35E-05 6.29E-05 1.11E-04 1.59E-04 1.74E-04 2.49E-04 1.26E-04 2.87E-04 3.56E-04 4.26E-04 5.17E-04
 isot 28 Ni 62 1.94E-03 1.97E-03 2.09E-03 2.34E-03 3.07E-03 1.93E-03 1.96E-03 2.07E-03 2.28E-03 2.80E-03 1.92E-03 1.97E-03 2.03E-03 2.45E-03 2.69E-03 1.92E-03 2.00E-03 2.55E-03 3.35E-03 6.11E-03 1.93E-03 2.10E-03 3.32E-03 5.36E-03 1.08E-02
 isot 28 Ni 64 1.46E-04 1.50E-04 1.62E-04 1.94E-04 3.43E-04 1.47E-04 1.50E-04 1.60E-04 1.90E-04 3.15E-04 1.46E-04 1.49E-04 1.62E-04 1.87E-04 2.97E-04 1.47E-04 1.50E-04 1.61E-04 1.88E-04 2.92E-04 1.49E-04 1.52E-04 1.63E-04 1.89E-04 2.89E-04
 elem 29 Cu  2 2.40E-06 2.75E-06 1.25E-05 3.56E-05 9.85E-05 2.62E-06 2.17E-06 7.50E-06 2.04E-05 5.23E-05 1.36E-05 3.71E-06 3.97E-06 9.25E-06 2.55E-05 5.45E-05 1.11E-05 4.12E-06 8.20E-06 2.25E-05 1.56E-04 2.77E-05 4.88E-06 8.02E-06 1.78E-05
 isot 29 Cu 63 1.94E-06 1.76E-06 7.32E-06 1.55E-05 3.87E-05 2.17E-06 1.37E-06 4.31E-06 8.76E-06 1.97E-05 1.32E-05 3.04E-06 2.31E-06 4.22E-06 9.05E-06 5.39E-05 1.02E-05 2.33E-06 3.96E-06 9.12E-06 1.55E-04 2.57E-05 2.51E-06 4.07E-06 8.94E-06
 isot 29 Cu 65 4.57E-07 9.89E-07 5.22E-06 2.01E-05 5.98E-05 4.50E-07 7.92E-07 3.18E-06 1.16E-05 3.25E-05 4.54E-07 6.71E-07 1.66E-06 5.03E-06 1.64E-05 5.26E-07 8.97E-07 1.79E-06 4.24E-06 1.34E-05 7.77E-07 2.00E-06 2.38E-06 3.95E-06 8.85E-06
 elem 30 Zn  5 7.36E-06 1.54E-05 6.52E-05 1.44E-04 1.50E-04 7.75E-06 1.15E-05 4.29E-05 9.43E-05 9.25E-05 2.18E-05 2.10E-05 2.37E-05 5.40E-05 5.50E-05 8.36E-05 8.38E-05 4.92E-05 7.11E-05 1.13E-04 2.82E-04 3.04E-04 1.03E-04 1.37E-04 1.99E-04
 isot 30 Zn 64 4.89E-06 1.01E-05 2.24E-05 1.69E-05 6.96E-06 5.21E-06 6.70E-06 1.27E-05 1.00E-05 4.29E-06 1.91E-05 1.66E-05 5.90E-06 5.99E-06 2.52E-06 7.93E-05 7.75E-05 2.42E-05 1.49E-05 1.07E-05 2.71E-04 2.90E-04 6.22E-05 4.45E-05 2.38E-05
 isot 30 Zn 66 2.27E-06 4.50E-06 4.02E-05 1.09E-04 1.03E-04 2.34E-06 4.22E-06 2.83E-05 7.23E-05 6.63E-05 2.28E-06 3.96E-06 1.67E-05 4.19E-05 4.10E-05 2.46E-06 5.65E-06 2.41E-05 5.14E-05 9.31E-05 2.98E-06 1.30E-05 3.98E-05 9.00E-05 1.70E-04
 isot 30 Zn 67 1.05E-07 1.69E-07 6.29E-07 2.26E-06 9.70E-06 1.07E-07 1.45E-07 4.50E-07 1.42E-06 5.27E-06 1.76E-07 1.26E-07 2.88E-07 7.05E-07 2.52E-06 5.69E-07 1.61E-07 2.54E-07 5.90E-07 1.96E-06 1.84E-06 3.16E-07 2.06E-07 4.31E-07 1.23E-06
 isot 30 Zn 68 9.17E-08 6.06E-07 1.98E-06 1.62E-05 2.93E-05 8.81E-08 4.67E-07 1.37E-06 1.04E-05 1.63E-05 2.29E-07 3.29E-07 7.73E-07 5.37E-06 8.73E-06 1.31E-06 4.24E-07 6.20E-07 4.18E-06 7.09E-06 5.84E-06 1.10E-06 4.22E-07 2.41E-06 4.34E-06
 isot 30 Zn 70 6.89E-09 8.34E-09 2.69E-08 1.76E-07 7.70E-07 7.03E-09 7.90E-09 1.91E-08 1.15E-07 4.28E-07 7.30E-09 7.80E-09 1.37E-08 6.00E-08 2.24E-07 7.37E-09 7.85E-09 1.27E-08 4.91E-08 1.75E-07 7.45E-09 7.89E-09 1.12E-08 3.40E-08 1.05E-07
 elem 31 Ga  2 1.95E-09 8.52E-08 1.15E-06 6.25E-06 4.32E-06 1.50E-09 6.58E-08 8.33E-07 4.05E-06 2.34E-06 1.19E-09 4.39E-08 4.83E-07 2.27E-06 1.33E-06 1.83E-09 3.83E-08 3.78E-07 1.79E-06 1.09E-06 5.28E-09 3.04E-08 2.39E-07 1.10E-06 6.70E-07
 isot 31 Ga 69 1.70E-09 7.92E-08 1.04E-06 4.99E-06 2.79E-06 1.30E-09 6.14E-08 7.40E-07 3.20E-06 1.53E-06 9.79E-10 4.08E-08 4.17E-07 1.78E-06 8.67E-07 1.11E-09 3.53E-08 3.23E-07 1.41E-06 7.21E-07 2.89E-09 2.73E-08 1.98E-07 8.54E-07 4.50E-07
 isot 31 Ga 71 2.49E-10 6.07E-09 1.13E-07 1.26E-06 1.53E-06 1.94E-10 4.41E-09 9.34E-08 8.52E-07 8.14E-07 2.09E-10 3.05E-09 6.51E-08 4.89E-07 4.60E-07 7.11E-10 3.01E-09 5.54E-08 3.89E-07 3.68E-07 2.38E-09 3.13E-09 4.09E-08 2.51E-07 2.20E-07
 elem 32 Ge  5 9.14E-09 7.69E-07 1.42E-05 3.48E-05 8.17E-06 7.77E-09 7.66E-07 1.14E-05 2.50E-05 5.03E-06 7.65E-09 6.60E-07 7.87E-06 1.61E-05 3.11E-06 4.10E-08 6.45E-07 6.75E-06 1.40E-05 3.38E-06 2.27E-07 7.49E-07 4.85E-06 1.04E-05 3.64E-06
 isot 32 Ge 70 5.81E-09 6.77E-07 1.10E-05 1.99E-05 3.39E-06 5.42E-09 6.63E-07 8.52E-06 1.40E-05 2.16E-06 4.83E-09 5.57E-07 5.62E-06 8.69E-06 1.38E-06 2.28E-08 5.46E-07 4.79E-06 7.54E-06 1.90E-06 1.23E-07 6.64E-07 3.50E-06 5.95E-06 2.63E-06
 isot 32 Ge 72 2.30E-09 8.06E-08 3.08E-06 1.43E-05 4.12E-06 1.53E-09 9.31E-08 2.77E-06 1.06E-05 2.53E-06 2.20E-09 9.51E-08 2.17E-06 7.10E-06 1.55E-06 1.75E-08 9.26E-08 1.90E-06 6.14E-06 1.33E-06 1.03E-07 8.02E-08 1.30E-06 4.21E-06 9.19E-07
 isot 32 Ge 73 5.10E-10 9.62E-09 5.66E-08 1.16E-07 1.56E-07 3.36E-10 7.69E-09 5.15E-08 8.30E-08 8.12E-08 2.16E-10 6.35E-09 4.82E-08 6.08E-08 4.08E-08 1.88E-10 5.73E-09 4.45E-08 5.41E-08 3.13E-08 2.06E-10 4.57E-09 3.70E-08 4.25E-08 1.83E-08
 isot 32 Ge 74 3.12E-10 1.34E-09 3.40E-08 5.87E-07 4.61E-07 2.91E-10 9.02E-10 2.71E-08 4.04E-07 2.34E-07 2.40E-10 5.93E-10 2.13E-08 2.77E-07 1.29E-07 2.66E-10 5.66E-10 1.85E-08 2.38E-07 1.08E-07 2.50E-10 4.74E-10 1.39E-08 1.66E-07 7.02E-08
 isot 32 Ge 76 2.02E-10 3.99E-10 2.22E-09 1.32E-08 4.14E-08 1.96E-10 2.99E-10 1.45E-09 8.29E-09 2.20E-08 1.73E-10 2.24E-10 9.74E-10 5.16E-09 1.11E-08 1.96E-10 2.45E-10 8.50E-10 4.49E-09 8.43E-09 1.88E-10 2.20E-10 7.96E-10 3.49E-09 5.10E-09
 elem 33 As  1 1.60E-10 4.59E-09 9.58E-08 6.65E-07 1.67E-07 1.03E-10 4.57E-09 8.30E-08 4.69E-07 9.27E-08 5.48E-11 4.87E-09 7.54E-08 3.46E-07 5.50E-08 4.46E-11 4.73E-09 6.90E-08 3.09E-07 4.78E-08 6.38E-11 4.26E-09 5.42E-08 2.29E-07 3.37E-08
 isot 33 As 75 1.60E-10 4.59E-09 9.58E-08 6.65E-07 1.67E-07 1.03E-10 4.57E-09 8.30E-08 4.69E-07 9.27E-08 5.48E-11 4.87E-09 7.54E-08 3.46E-07 5.50E-08 4.46E-11 4.73E-09 6.90E-08 3.09E-07 4.78E-08 6.38E-11 4.26E-09 5.42E-08 2.29E-07 3.37E-08
 elem 34 Se  5 4.11E-09 2.56E-07 5.26E-06 8.92E-06 6.55E-07 3.56E-09 3.35E-07 5.40E-06 7.46E-06 4.24E-07 2.84E-09 4.03E-07 5.05E-06 6.04E-06 2.79E-07 2.64E-09 4.05E-07 4.81E-06 5.67E-06 2.48E-07 2.39E-09 3.71E-07 3.84E-06 4.70E-06 1.95E-07
 isot 34 Se 74 3.05E-09 1.98E-07 2.53E-06 3.46E-06 1.96E-07 2.56E-09 2.46E-07 2.49E-06 2.95E-06 1.36E-07 2.06E-09 2.74E-07 2.20E-06 2.38E-06 9.50E-08 1.90E-09 2.69E-07 2.04E-06 2.21E-06 8.75E-08 1.73E-09 2.32E-07 1.56E-06 1.82E-06 7.43E-08
 isot 34 Se 76 4.88E-10 5.43E-08 2.63E-06 4.95E-06 2.96E-07 5.86E-10 8.61E-08 2.80E-06 4.14E-06 2.02E-07 5.19E-10 1.26E-07 2.74E-06 3.36E-06 1.40E-07 5.07E-10 1.34E-07 2.66E-06 3.18E-06 1.25E-07 4.91E-10 1.37E-07 2.18E-06 2.64E-06 9.89E-08
 isot 34 Se 77 3.46E-10 2.19E-09 1.06E-08 6.19E-08 4.48E-08 2.80E-10 1.63E-09 9.86E-09 4.26E-08 2.29E-08 1.84E-10 1.57E-09 1.09E-08 3.39E-08 1.27E-08 1.62E-10 1.57E-09 1.11E-08 3.09E-08 1.04E-08 1.14E-10 1.55E-09 1.08E-08 2.46E-08 6.38E-09
 isot 34 Se 78 6.90E-11 1.20E-09 8.81E-08 4.16E-07 7.26E-08 4.12E-11 8.58E-10 9.13E-08 3.18E-07 4.21E-08 2.26E-11 7.92E-10 9.91E-08 2.58E-07 2.24E-08 1.96E-11 7.80E-10 9.79E-08 2.45E-07 1.84E-08 1.39E-11 8.38E-10 8.77E-08 2.10E-07 1.17E-08
 isot 34 Se 80 1.56E-10 6.44E-10 4.97E-09 2.09E-08 4.60E-08 9.73E-11 3.43E-10 2.88E-09 1.16E-08 2.13E-08 5.67E-11 1.69E-10 1.76E-09 7.16E-09 9.15E-09 4.93E-11 1.39E-10 1.62E-09 6.51E-09 7.10E-09 4.17E-11 9.27E-11 1.39E-09 5.15E-09 3.45E-09
 elem 35 Br  1 7.46E-11 3.00E-09 3.49E-08 5.25E-08 1.55E-08 5.23E-11 2.71E-09 3.23E-08 3.91E-08 7.79E-09 3.89E-11 3.38E-09 3.84E-08 3.56E-08 3.73E-09 3.45E-11 3.52E-09 4.07E-08 3.60E-08 2.84E-09 2.89E-11 3.79E-09 4.12E-08 3.57E-08 1.74E-09
 isot 35 Br 79 7.46E-11 3.00E-09 3.49E-08 5.25E-08 1.55E-08 5.23E-11 2.71E-09 3.23E-08 3.91E-08 7.79E-09 3.89E-11 3.38E-09 3.84E-08 3.56E-08 3.73E-09 3.45E-11 3.52E-09 4.07E-08 3.60E-08 2.84E-09 2.89E-11 3.79E-09 4.12E-08 3.57E-08 1.74E-09
 elem 36 Kr  2 1.45E-09 5.53E-08 9.76E-07 7.40E-07 3.11E-08 1.69E-09 7.79E-08 1.20E-06 6.96E-07 1.93E-08 1.48E-09 1.25E-07 1.42E-06 6.69E-07 1.27E-08 1.41E-09 1.40E-07 1.50E-06 6.60E-07 1.09E-08 1.24E-09 1.68E-07 1.48E-06 6.71E-07 7.69E-09
 isot 36 Kr 78 1.29E-09 3.07E-08 2.06E-07 1.28E-07 5.62E-09 1.51E-09 3.97E-08 2.42E-07 1.20E-07 3.36E-09 1.26E-09 5.75E-08 2.82E-07 1.19E-07 2.23E-09 1.19E-09 6.19E-08 2.98E-07 1.19E-07 1.86E-09 1.01E-09 6.84E-08 2.99E-07 1.28E-07 1.40E-09
 isot 36 Kr 80 1.65E-10 2.45E-08 7.70E-07 6.11E-07 2.55E-08 1.82E-10 3.82E-08 9.54E-07 5.76E-07 1.59E-08 2.21E-10 6.80E-08 1.14E-06 5.50E-07 1.05E-08 2.19E-10 7.81E-08 1.20E-06 5.41E-07 9.04E-09 2.28E-10 9.97E-08 1.18E-06 5.43E-07 6.29E-09


==> anc/Table_4.txt <==
Table 4. Nucleosynthesis in sub-Chandrasekhar mass detonation models with $\xi_\mathrm{CO}=0.9$.
The nucleosynthesis of each model is given in one column, and each model is identified by the progenitor white dwarf mass, $M_{WD}$, and metallicity, Z. In total, there are reported 25 models.

- The first data row gives the progenitor white dwarf mass for each model, in units of solar masses. Format: 14x,25(5x,f4.2).
- The second data row gives the progenitor metallicity of each model. Format: 14x,25(2x,e7.1).
- Rows starting by the char 'elem' give the yields, in solar masses, of an element identified by its atomic number and symbol. Format:
  1x, a4 char 'elem' or 'isot'
  1x, i2 atomic number
  1x, a2 atomic symbol
  1x, i2 number of isotopes reported in the following for this element
  25(1x,e8.2) yield of the element in each model
- Rows starting by the char 'isot' give the yields, in solar masses, of an isotope identified by its atomic number, symbol, and baryon number. Format:
  1x, a4 char 'elem' or 'isot'
  1x, i2 atomic number
  1x, a2 atomic symbol
  1x, i2 baryon number
  25(1x,e8.2) yield of the isotope in each model

 M_WD              0.88     0.88     0.88     0.88     0.88     0.97     0.97     0.97     0.97     0.97     1.06     1.06     1.06     1.06     1.06     1.10     1.10     1.10     1.10     1.10     1.15     1.15     1.15     1.15     1.15
 Z              2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2  2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2  2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2  2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2  2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2
 elem  2 He  2 1.95E-07 1.94E-07 1.73E-07 1.30E-07 1.02E-08 2.21E-04 2.34E-04 2.67E-04 3.31E-04 4.90E-04 5.13E-03 5.12E-03 4.90E-03 4.42E-03 2.84E-03 7.04E-03 7.01E-03 6.63E-03 5.86E-03 3.52E-03 8.74E-03 8.65E-03 8.10E-03 6.95E-03 4.06E-03
 isot  2 He  3 1.76E-16 1.76E-16 1.78E-16 1.83E-16 2.15E-16 6.37E-16 6.31E-16 6.14E-16 5.81E-16 4.83E-16 1.88E-15 1.87E-15 2.88E-15 2.71E-15 3.97E-15 6.25E-13 6.58E-13 7.15E-13 8.14E-13 1.07E-12 3.75E-12 3.76E-12 3.72E-12 3.71E-12 3.57E-12
 isot  2 He  4 1.95E-07 1.94E-07 1.73E-07 1.29E-07 1.02E-08 2.20E-04 2.34E-04 2.67E-04 3.31E-04 4.90E-04 5.13E-03 5.12E-03 4.90E-03 4.42E-03 2.84E-03 7.04E-03 7.00E-03 6.63E-03 5.86E-03 3.52E-03 8.73E-03 8.65E-03 8.10E-03 6.95E-03 4.06E-03
 elem  6 C   2 4.04E-03 4.03E-03 3.96E-03 3.82E-03 3.35E-03 1.67E-03 1.66E-03 1.63E-03 1.57E-03 1.37E-03 7.27E-04 7.26E-04 7.07E-04 6.75E-04 5.86E-04 4.98E-04 4.97E-04 4.83E-04 4.59E-04 3.96E-04 3.06E-04 3.04E-04 2.93E-04 2.77E-04 2.36E-04
 isot  6 C  12 4.04E-03 4.03E-03 3.96E-03 3.82E-03 3.34E-03 1.67E-03 1.66E-03 1.63E-03 1.56E-03 1.37E-03 7.27E-04 7.26E-04 7.07E-04 6.75E-04 5.86E-04 4.98E-04 4.97E-04 4.83E-04 4.59E-04 3.96E-04 3.05E-04 3.04E-04 2.93E-04 2.77E-04 2.36E-04
 isot  6 C  13 2.20E-10 3.65E-09 1.21E-08 2.59E-08 5.61E-08 9.51E-11 1.52E-09 5.65E-09 1.28E-08 2.83E-08 4.53E-11 6.64E-10 2.73E-09 6.32E-09 1.38E-08 3.77E-11 4.94E-10 1.97E-09 4.56E-09 9.65E-09 2.86E-11 3.07E-10 1.38E-09 3.25E-09 6.27E-09
 elem  7 N   2 1.40E-05 1.09E-05 7.63E-06 5.06E-06 2.80E-06 1.14E-05 8.90E-06 5.87E-06 3.39E-06 1.22E-06 7.91E-06 6.17E-06 4.02E-06 2.19E-06 6.03E-07 6.34E-06 4.98E-06 3.24E-06 1.75E-06 4.42E-07 4.34E-06 3.49E-06 2.31E-06 1.26E-06 2.95E-07
 isot  7 N  14 1.39E-05 1.09E-05 7.62E-06 5.06E-06 2.79E-06 1.14E-05 8.90E-06 5.87E-06 3.39E-06 1.22E-06 7.89E-06 6.17E-06 4.02E-06 2.19E-06 6.03E-07 6.33E-06 4.98E-06 3.24E-06 1.75E-06 4.42E-07 4.33E-06 3.49E-06 2.31E-06 1.26E-06 2.95E-07
 isot  7 N  15 1.07E-07 3.04E-09 1.99E-09 2.79E-09 3.50E-09 4.36E-08 1.28E-09 7.84E-10 1.02E-09 1.25E-09 1.93E-08 6.89E-10 3.68E-10 3.88E-10 5.23E-10 1.29E-08 5.51E-10 2.75E-10 2.56E-10 3.50E-10 7.75E-09 4.14E-10 1.86E-10 1.67E-10 2.03E-10
 elem  8 O   3 1.38E-01 1.39E-01 1.40E-01 1.41E-01 1.33E-01 7.45E-02 7.59E-02 7.66E-02 7.70E-02 7.18E-02 3.57E-02 3.69E-02 3.75E-02 3.75E-02 3.41E-02 2.42E-02 2.52E-02 2.56E-02 2.55E-02 2.28E-02 1.39E-02 1.45E-02 1.48E-02 1.46E-02 1.29E-02
 isot  8 O  16 1.38E-01 1.39E-01 1.40E-01 1.41E-01 1.33E-01 7.45E-02 7.59E-02 7.66E-02 7.70E-02 7.18E-02 3.57E-02 3.69E-02 3.75E-02 3.75E-02 3.41E-02 2.42E-02 2.52E-02 2.56E-02 2.55E-02 2.28E-02 1.39E-02 1.45E-02 1.48E-02 1.46E-02 1.29E-02
 isot  8 O  17 7.12E-09 1.01E-07 2.20E-07 2.95E-07 2.84E-07 3.52E-09 3.74E-08 7.59E-08 9.84E-08 8.38E-08 1.81E-09 1.50E-08 2.72E-08 3.28E-08 2.68E-08 1.32E-09 9.98E-09 1.72E-08 1.97E-08 1.56E-08 9.46E-10 6.19E-09 9.57E-09 1.07E-08 7.72E-09
 isot  8 O  18 1.90E-09 1.52E-09 1.66E-09 1.98E-09 1.79E-09 6.78E-10 5.12E-10 5.38E-10 6.01E-10 5.13E-10 3.30E-10 1.97E-10 1.87E-10 1.86E-10 1.79E-10 2.47E-10 1.31E-10 1.17E-10 1.10E-10 1.11E-10 1.88E-10 8.51E-11 6.65E-11 5.79E-11 5.79E-11
 elem  9 F   1 3.50E-11 8.80E-12 1.02E-11 2.41E-11 7.60E-11 1.03E-11 2.50E-12 3.95E-12 1.01E-11 3.06E-11 3.16E-12 8.11E-13 1.60E-12 4.23E-12 1.30E-11 1.92E-12 5.38E-13 1.09E-12 2.66E-12 8.16E-12 9.66E-13 3.23E-13 6.27E-13 1.54E-12 4.37E-12
 isot  9 F  19 3.50E-11 8.80E-12 1.02E-11 2.41E-11 7.60E-11 1.03E-11 2.50E-12 3.95E-12 1.01E-11 3.06E-11 3.16E-12 8.11E-13 1.60E-12 4.23E-12 1.30E-11 1.92E-12 5.38E-13 1.09E-12 2.66E-12 8.16E-12 9.66E-13 3.23E-13 6.27E-13 1.54E-12 4.37E-12
 elem 10 Ne  3 2.61E-03 2.59E-03 2.54E-03 2.48E-03 2.26E-03 8.52E-04 8.43E-04 8.24E-04 7.96E-04 7.32E-04 2.91E-04 2.88E-04 2.80E-04 2.69E-04 2.48E-04 1.79E-04 1.76E-04 1.72E-04 1.64E-04 1.51E-04 9.42E-05 9.30E-05 9.02E-05 8.59E-05 7.90E-05
 isot 10 Ne 20 2.61E-03 2.59E-03 2.53E-03 2.43E-03 2.06E-03 8.52E-04 8.42E-04 8.18E-04 7.77E-04 6.54E-04 2.91E-04 2.87E-04 2.78E-04 2.61E-04 2.15E-04 1.79E-04 1.76E-04 1.70E-04 1.58E-04 1.29E-04 9.41E-05 9.27E-05 8.90E-05 8.23E-05 6.56E-05
 isot 10 Ne 21 6.50E-09 4.45E-08 1.23E-07 2.74E-07 9.22E-07 2.93E-09 1.70E-08 4.99E-08 1.17E-07 3.79E-07 6.97E-09 6.82E-09 1.95E-08 4.78E-08 1.70E-07 7.13E-09 4.52E-09 1.27E-08 3.08E-08 1.13E-07 4.28E-09 2.84E-09 6.89E-09 1.79E-08 6.34E-08
 isot 10 Ne 22 2.29E-07 2.91E-06 1.54E-05 4.88E-05 1.91E-04 9.87E-08 1.18E-06 6.09E-06 1.93E-05 7.79E-05 2.24E-07 5.25E-07 2.66E-06 8.24E-06 3.28E-05 2.08E-07 3.74E-07 1.86E-06 5.67E-06 2.21E-05 1.56E-07 2.50E-07 1.19E-06 3.57E-06 1.34E-05
 elem 11 Na  1 1.78E-05 1.93E-05 2.43E-05 3.55E-05 7.19E-05 6.25E-06 6.71E-06 8.68E-06 1.31E-05 2.74E-05 2.21E-06 2.39E-06 3.16E-06 4.89E-06 1.07E-05 1.35E-06 1.47E-06 1.97E-06 3.07E-06 6.81E-06 7.07E-07 7.80E-07 1.06E-06 1.67E-06 3.72E-06
 isot 11 Na 23 1.78E-05 1.93E-05 2.43E-05 3.55E-05 7.19E-05 6.25E-06 6.71E-06 8.68E-06 1.31E-05 2.74E-05 2.21E-06 2.39E-06 3.16E-06 4.89E-06 1.07E-05 1.35E-06 1.47E-06 1.97E-06 3.07E-06 6.81E-06 7.07E-07 7.80E-07 1.06E-06 1.67E-06 3.72E-06
 elem 12 Mg  3 2.97E-02 2.65E-02 2.00E-02 1.38E-02 6.89E-03 1.21E-02 1.07E-02 7.80E-03 5.20E-03 2.51E-03 4.28E-03 3.75E-03 2.61E-03 1.66E-03 7.78E-04 2.48E-03 2.15E-03 1.46E-03 9.06E-04 4.22E-04 1.12E-03 9.58E-04 6.34E-04 3.88E-04 1.84E-04
 isot 12 Mg 24 2.96E-02 2.65E-02 1.99E-02 1.37E-02 6.50E-03 1.21E-02 1.07E-02 7.78E-03 5.16E-03 2.37E-03 4.28E-03 3.75E-03 2.61E-03 1.64E-03 7.25E-04 2.48E-03 2.15E-03 1.45E-03 8.95E-04 3.89E-04 1.12E-03 9.57E-04 6.32E-04 3.82E-04 1.66E-04
 isot 12 Mg 25 7.97E-07 7.87E-06 2.14E-05 5.19E-05 1.42E-04 3.51E-07 2.96E-06 8.02E-06 1.90E-05 5.01E-05 1.96E-07 1.05E-06 2.93E-06 6.89E-06 1.84E-05 1.61E-07 6.33E-07 1.80E-06 4.23E-06 1.15E-05 1.05E-07 3.25E-07 9.59E-07 2.24E-06 6.21E-06
 isot 12 Mg 26 8.97E-07 6.68E-06 2.95E-05 7.60E-05 2.52E-04 3.25E-07 2.54E-06 1.14E-05 2.89E-05 9.12E-05 1.56E-06 9.72E-07 4.34E-06 1.13E-05 3.45E-05 1.41E-06 6.43E-07 2.72E-06 7.19E-06 2.21E-05 9.53E-07 4.53E-07 1.48E-06 3.92E-06 1.22E-05
 elem 13 Al  1 7.61E-05 2.71E-04 5.06E-04 5.89E-04 5.00E-04 2.76E-05 1.05E-04 1.89E-04 2.12E-04 1.71E-04 9.88E-06 3.70E-05 6.28E-05 6.69E-05 5.18E-05 6.05E-06 2.17E-05 3.55E-05 3.69E-05 2.83E-05 3.15E-06 1.03E-05 1.62E-05 1.65E-05 1.26E-05
 isot 13 Al 27 7.61E-05 2.71E-04 5.06E-04 5.89E-04 5.00E-04 2.76E-05 1.05E-04 1.89E-04 2.12E-04 1.71E-04 9.88E-06 3.70E-05 6.28E-05 6.69E-05 5.18E-05 6.05E-06 2.17E-05 3.55E-05 3.69E-05 2.83E-05 3.15E-06 1.03E-05 1.62E-05 1.65E-05 1.26E-05
 elem 14 Si  3 2.63E-01 2.73E-01 2.79E-01 2.80E-01 2.71E-01 1.98E-01 2.05E-01 2.09E-01 2.09E-01 1.99E-01 1.31E-01 1.35E-01 1.38E-01 1.38E-01 1.30E-01 1.04E-01 1.07E-01 1.10E-01 1.10E-01 1.02E-01 7.33E-02 7.51E-02 7.66E-02 7.61E-02 6.83E-02
 isot 14 Si 28 2.63E-01 2.73E-01 2.78E-01 2.77E-01 2.63E-01 1.98E-01 2.04E-01 2.08E-01 2.08E-01 1.96E-01 1.31E-01 1.35E-01 1.38E-01 1.38E-01 1.29E-01 1.04E-01 1.07E-01 1.10E-01 1.10E-01 1.01E-01 7.33E-02 7.51E-02 7.65E-02 7.60E-02 6.80E-02
 isot 14 Si 29 1.21E-04 3.31E-04 4.97E-04 8.03E-04 1.75E-03 6.18E-05 1.64E-04 2.40E-04 3.58E-04 7.06E-04 3.06E-05 6.80E-05 9.96E-05 1.42E-04 2.59E-04 2.37E-05 4.28E-05 6.30E-05 8.82E-05 1.56E-04 1.84E-05 2.15E-05 3.22E-05 4.49E-05 7.83E-05
 isot 14 Si 30 1.40E-05 1.37E-04 7.92E-04 1.98E-03 5.95E-03 5.69E-06 6.30E-05 3.38E-04 8.16E-04 2.47E-03 5.57E-06 2.57E-05 1.25E-04 2.87E-04 8.68E-04 6.69E-06 1.64E-05 7.38E-05 1.65E-04 4.95E-04 7.91E-06 9.19E-06 3.48E-05 7.61E-05 2.26E-04
 elem 15 P   1 3.48E-05 9.54E-05 2.67E-04 4.98E-04 1.00E-03 2.42E-05 5.36E-05 1.36E-04 2.42E-04 4.67E-04 1.72E-05 2.76E-05 6.27E-05 1.07E-04 1.99E-04 1.47E-05 1.97E-05 4.20E-05 7.02E-05 1.28E-04 1.14E-05 1.25E-05 2.36E-05 3.85E-05 6.86E-05
 isot 15 P  31 3.48E-05 9.54E-05 2.67E-04 4.98E-04 1.00E-03 2.42E-05 5.36E-05 1.36E-04 2.42E-04 4.67E-04 1.72E-05 2.76E-05 6.27E-05 1.07E-04 1.99E-04 1.47E-05 1.97E-05 4.20E-05 7.02E-05 1.28E-04 1.14E-05 1.25E-05 2.36E-05 3.85E-05 6.86E-05
 elem 16 S   4 1.59E-01 1.61E-01 1.66E-01 1.66E-01 1.46E-01 1.34E-01 1.35E-01 1.36E-01 1.34E-01 1.14E-01 9.60E-02 9.59E-02 9.62E-02 9.35E-02 7.73E-02 7.85E-02 7.85E-02 7.84E-02 7.58E-02 6.17E-02 5.70E-02 5.69E-02 5.66E-02 5.42E-02 4.30E-02
 isot 16 S  32 1.59E-01 1.61E-01 1.64E-01 1.62E-01 1.35E-01 1.34E-01 1.35E-01 1.36E-01 1.32E-01 1.07E-01 9.60E-02 9.58E-02 9.57E-02 9.22E-02 7.38E-02 7.85E-02 7.84E-02 7.80E-02 7.50E-02 5.94E-02 5.70E-02 5.69E-02 5.64E-02 5.37E-02 4.18E-02
 isot 16 S  33 6.22E-05 1.15E-04 2.22E-04 3.22E-04 4.46E-04 3.39E-05 6.75E-05 1.27E-04 1.86E-04 2.71E-04 1.64E-05 3.53E-05 6.56E-05 9.73E-05 1.45E-04 1.10E-05 2.46E-05 4.58E-05 6.83E-05 1.02E-04 6.45E-06 1.46E-05 2.71E-05 4.05E-05 6.05E-05
 isot 16 S  34 6.46E-07 2.45E-04 1.36E-03 3.71E-03 1.12E-02 4.52E-07 1.61E-04 8.51E-04 2.27E-03 6.68E-03 1.31E-06 8.46E-05 4.36E-04 1.14E-03 3.31E-03 2.24E-06 5.81E-05 2.97E-04 7.72E-04 2.20E-03 3.33E-06 3.34E-05 1.66E-04 4.28E-04 1.21E-03
 isot 16 S  36 2.47E-11 5.54E-09 6.15E-08 3.78E-07 1.03E-05 1.16E-11 2.55E-09 2.75E-08 1.64E-07 3.86E-06 5.48E-12 1.07E-09 1.19E-08 7.04E-08 1.34E-06 3.81E-12 7.00E-10 7.85E-09 4.67E-08 8.07E-07 2.32E-12 4.02E-10 4.49E-09 2.71E-08 4.18E-07
 elem 17 Cl  2 1.03E-05 3.10E-05 9.12E-05 1.86E-04 3.17E-04 9.09E-06 2.44E-05 6.36E-05 1.24E-04 2.11E-04 6.95E-06 1.59E-05 3.95E-05 7.40E-05 1.22E-04 5.94E-06 1.21E-05 2.95E-05 5.46E-05 8.84E-05 4.63E-06 8.00E-06 1.89E-05 3.46E-05 5.50E-05
 isot 17 Cl 35 4.63E-06 2.14E-05 7.16E-05 1.55E-04 2.64E-04 4.85E-06 1.66E-05 4.88E-05 1.00E-04 1.73E-04 4.40E-06 1.07E-05 2.98E-05 5.86E-05 9.86E-05 4.12E-06 8.08E-06 2.21E-05 4.29E-05 7.07E-05 3.55E-06 5.35E-06 1.41E-05 2.70E-05 4.37E-05
 isot 17 Cl 37 5.63E-06 9.58E-06 1.96E-05 3.08E-05 5.26E-05 4.24E-06 7.85E-06 1.48E-05 2.34E-05 3.84E-05 2.54E-06 5.27E-06 9.74E-06 1.53E-05 2.39E-05 1.81E-06 4.02E-06 7.41E-06 1.17E-05 1.78E-05 1.08E-06 2.65E-06 4.82E-06 7.56E-06 1.13E-05
 elem 18 Ar  3 3.93E-02 3.78E-02 3.70E-02 3.55E-02 2.96E-02 3.49E-02 3.37E-02 3.26E-02 3.08E-02 2.48E-02 2.58E-02 2.49E-02 2.39E-02 2.23E-02 1.74E-02 2.14E-02 2.07E-02 1.98E-02 1.84E-02 1.41E-02 1.58E-02 1.54E-02 1.47E-02 1.36E-02 1.02E-02
 isot 18 Ar 36 3.93E-02 3.77E-02 3.64E-02 3.37E-02 2.42E-02 3.49E-02 3.36E-02 3.22E-02 2.95E-02 2.08E-02 2.58E-02 2.48E-02 2.36E-02 2.15E-02 1.52E-02 2.14E-02 2.07E-02 1.96E-02 1.79E-02 1.26E-02 1.58E-02 1.53E-02 1.46E-02 1.32E-02 9.25E-03
 isot 18 Ar 38 4.63E-07 9.87E-05 6.17E-04 1.80E-03 5.42E-03 3.73E-07 7.75E-05 4.47E-04 1.31E-03 3.94E-03 4.38E-07 4.71E-05 2.67E-04 7.71E-04 2.23E-03 4.71E-07 3.36E-05 1.91E-04 5.50E-04 1.55E-03 4.85E-07 2.01E-05 1.15E-04 3.30E-04 9.16E-04
 isot 18 Ar 40 1.47E-11 1.35E-09 1.68E-08 7.72E-08 7.83E-07 5.72E-12 6.03E-10 7.14E-09 3.05E-08 2.88E-07 2.24E-12 2.49E-10 2.99E-09 1.29E-08 1.06E-07 1.48E-12 1.62E-10 1.92E-09 8.45E-09 6.64E-08 8.76E-13 9.43E-11 1.07E-09 4.78E-09 3.61E-08
 elem 19 K   3 2.77E-06 1.98E-05 6.53E-05 1.21E-04 1.98E-04 3.25E-06 1.84E-05 5.17E-05 9.64E-05 1.60E-04 2.78E-06 1.31E-05 3.59E-05 6.51E-05 1.03E-04 2.44E-06 1.01E-05 2.75E-05 4.94E-05 7.55E-05 1.98E-06 6.51E-06 1.82E-05 3.21E-05 4.78E-05
 isot 19 K  39 1.94E-06 1.79E-05 6.08E-05 1.14E-04 1.88E-04 2.31E-06 1.67E-05 4.81E-05 9.06E-05 1.51E-04 2.06E-06 1.18E-05 3.33E-05 6.11E-05 9.72E-05 1.86E-06 9.02E-06 2.55E-05 4.63E-05 7.13E-05 1.57E-06 5.80E-06 1.68E-05 3.00E-05 4.50E-05
 isot 19 K  40 5.87E-11 2.57E-09 1.83E-08 1.05E-07 3.10E-07 3.85E-11 1.60E-09 1.04E-08 5.38E-08 1.52E-07 2.02E-11 9.34E-10 5.78E-09 2.72E-08 7.35E-08 1.49E-11 6.93E-10 4.27E-09 1.97E-08 5.17E-08 9.37E-12 4.46E-10 2.84E-09 1.28E-08 3.24E-08
 isot 19 K  41 8.23E-07 1.88E-06 4.50E-06 7.13E-06 1.01E-05 9.39E-07 1.79E-06 3.62E-06 5.74E-06 8.13E-06 7.16E-07 1.32E-06 2.57E-06 4.00E-06 5.44E-06 5.76E-07 1.05E-06 2.02E-06 3.13E-06 4.13E-06 4.05E-07 7.17E-07 1.35E-06 2.09E-06 2.72E-06
 elem 20 Ca  6 4.48E-02 4.09E-02 3.72E-02 3.26E-02 2.18E-02 4.16E-02 3.86E-02 3.52E-02 3.07E-02 2.03E-02 3.11E-02 2.89E-02 2.63E-02 2.29E-02 1.51E-02 2.59E-02 2.42E-02 2.20E-02 1.92E-02 1.27E-02 1.93E-02 1.82E-02 1.66E-02 1.45E-02 9.60E-03
 isot 20 Ca 40 4.47E-02 4.09E-02 3.72E-02 3.26E-02 2.16E-02 4.16E-02 3.86E-02 3.52E-02 3.07E-02 2.01E-02 3.11E-02 2.88E-02 2.62E-02 2.29E-02 1.51E-02 2.59E-02 2.42E-02 2.20E-02 1.92E-02 1.26E-02 1.92E-02 1.82E-02 1.66E-02 1.45E-02 9.56E-03
 isot 20 Ca 42 7.16E-09 2.18E-06 1.63E-05 5.06E-05 1.51E-04 5.86E-09 1.90E-06 1.24E-05 3.92E-05 1.17E-04 4.48E-09 1.25E-06 8.05E-06 2.48E-05 7.00E-05 4.15E-09 9.20E-07 5.94E-06 1.82E-05 4.98E-05 4.06E-09 5.71E-07 3.73E-06 1.14E-05 3.05E-05
 isot 20 Ca 43 5.21E-10 3.75E-09 3.16E-08 1.42E-07 6.69E-07 6.92E-10 2.44E-09 1.83E-08 7.91E-08 3.57E-07 2.17E-08 2.48E-08 1.12E-07 1.04E-07 1.96E-07 2.96E-08 3.58E-08 1.43E-07 1.12E-07 1.46E-07 3.87E-08 4.92E-08 1.80E-07 1.25E-07 1.00E-07
 isot 20 Ca 44 2.93E-05 2.52E-05 2.16E-05 1.82E-05 1.38E-05 3.19E-05 2.78E-05 2.40E-05 2.03E-05 1.42E-05 3.39E-05 2.99E-05 2.92E-05 2.37E-05 1.32E-05 3.27E-05 2.97E-05 2.95E-05 2.36E-05 1.23E-05 2.97E-05 2.81E-05 2.84E-05 2.24E-05 1.11E-05
 isot 20 Ca 46 2.22E-12 6.26E-10 7.89E-09 4.06E-08 4.69E-07 8.51E-13 2.76E-10 3.22E-09 1.51E-08 1.47E-07 3.85E-13 1.19E-10 1.40E-09 6.07E-09 4.63E-08 2.41E-13 7.82E-11 9.26E-10 3.98E-09 2.74E-08 1.60E-13 4.42E-11 5.29E-10 2.28E-09 1.39E-08
 isot 20 Ca 48 1.23E-11 1.21E-10 1.42E-09 9.30E-09 1.03E-07 4.69E-12 4.88E-11 6.29E-10 3.79E-09 3.69E-08 1.86E-12 2.02E-11 2.96E-10 1.72E-09 1.38E-08 1.18E-12 1.29E-11 2.01E-10 1.19E-09 8.89E-09 6.17E-13 7.55E-12 1.19E-10 7.13E-10 5.03E-09
 elem 21 Sc  1 1.12E-07 1.54E-07 2.95E-07 4.97E-07 1.20E-06 1.28E-07 1.60E-07 2.57E-07 3.75E-07 6.78E-07 1.18E-07 1.34E-07 1.97E-07 2.70E-07 4.10E-07 1.08E-07 1.15E-07 1.67E-07 2.25E-07 3.22E-07 9.69E-08 8.99E-08 1.25E-07 1.66E-07 2.29E-07
 isot 21 Sc 45 1.12E-07 1.54E-07 2.95E-07 4.97E-07 1.20E-06 1.28E-07 1.60E-07 2.57E-07 3.75E-07 6.78E-07 1.18E-07 1.34E-07 1.97E-07 2.70E-07 4.10E-07 1.08E-07 1.15E-07 1.67E-07 2.25E-07 3.22E-07 9.69E-08 8.99E-08 1.25E-07 1.66E-07 2.29E-07
 elem 22 Ti  5 3.81E-04 3.60E-04 3.35E-04 3.14E-04 2.91E-04 4.80E-04 4.64E-04 4.36E-04 4.00E-04 3.18E-04 3.94E-04 3.85E-04 3.64E-04 3.31E-04 2.48E-04 3.45E-04 3.39E-04 3.21E-04 2.89E-04 2.10E-04 2.79E-04 2.77E-04 2.62E-04 2.35E-04 1.66E-04
 isot 22 Ti 46 4.74E-08 2.05E-06 1.33E-05 3.37E-05 7.68E-05 4.96E-08 1.93E-06 1.04E-05 2.68E-05 6.23E-05 1.46E-06 1.34E-06 7.08E-06 1.80E-05 3.98E-05 1.88E-06 1.02E-06 5.33E-06 1.34E-05 2.88E-05 2.35E-06 6.76E-07 3.37E-06 8.48E-06 1.80E-05
 isot 22 Ti 47 5.65E-09 1.18E-08 1.58E-07 7.68E-07 3.40E-06 2.34E-08 9.35E-09 1.07E-07 5.04E-07 2.15E-06 1.73E-06 1.11E-07 3.15E-07 5.64E-07 1.33E-06 1.96E-06 1.55E-07 3.79E-07 5.64E-07 1.02E-06 2.08E-06 2.06E-07 4.41E-07 5.64E-07 7.35E-07
 isot 22 Ti 48 3.74E-04 3.49E-04 3.08E-04 2.60E-04 1.82E-04 4.72E-04 4.52E-04 4.09E-04 3.50E-04 2.25E-04 3.86E-04 3.75E-04 3.43E-04 2.94E-04 1.84E-04 3.38E-04 3.30E-04 3.03E-04 2.59E-04 1.61E-04 2.72E-04 2.69E-04 2.49E-04 2.12E-04 1.31E-04
 isot 22 Ti 49 6.48E-06 8.62E-06 1.38E-05 1.92E-05 2.46E-05 7.24E-06 1.04E-05 1.64E-05 2.29E-05 2.75E-05 4.35E-06 8.66E-06 1.34E-05 1.87E-05 2.23E-05 3.29E-06 7.69E-06 1.18E-05 1.64E-05 1.95E-05 2.27E-06 6.36E-06 9.57E-06 1.33E-05 1.59E-05
 isot 22 Ti 50 3.44E-11 1.10E-09 8.79E-09 1.14E-07 3.99E-06 1.36E-11 4.08E-10 3.68E-09 4.25E-08 1.41E-06 6.10E-12 1.60E-10 1.61E-09 1.54E-08 4.05E-07 3.94E-12 1.05E-10 1.11E-09 9.63E-09 2.14E-07 2.17E-12 6.18E-11 6.95E-10 5.29E-09 9.34E-08
 elem 23 V   2 2.62E-06 1.15E-05 3.24E-05 5.82E-05 1.05E-04 2.30E-06 1.47E-05 4.00E-05 7.02E-05 1.16E-04 3.25E-06 1.18E-05 3.29E-05 5.76E-05 9.30E-05 3.56E-06 1.03E-05 2.88E-05 5.03E-05 8.09E-05 3.51E-06 8.19E-06 2.32E-05 4.05E-05 6.56E-05
 isot 23 V  50 2.09E-11 3.17E-10 8.70E-09 8.41E-08 3.44E-07 6.99E-12 1.33E-10 3.15E-09 2.69E-08 1.28E-07 2.92E-12 6.37E-11 1.19E-09 8.46E-09 4.21E-08 1.95E-12 4.54E-11 7.61E-10 4.97E-09 2.50E-08 1.08E-12 2.88E-11 4.24E-10 2.53E-09 1.30E-08
 isot 23 V  51 2.62E-06 1.15E-05 3.24E-05 5.81E-05 1.05E-04 2.30E-06 1.47E-05 4.00E-05 7.02E-05 1.16E-04 3.25E-06 1.18E-05 3.29E-05 5.76E-05 9.30E-05 3.56E-06 1.03E-05 2.88E-05 5.03E-05 8.09E-05 3.51E-06 8.19E-06 2.32E-05 4.05E-05 6.56E-05
 elem 24 Cr  4 7.70E-03 7.37E-03 6.90E-03 6.48E-03 6.50E-03 1.21E-02 1.18E-02 1.12E-02 1.04E-02 8.64E-03 9.76E-03 9.59E-03 9.12E-03 8.40E-03 6.82E-03 8.41E-03 8.31E-03 7.90E-03 7.27E-03 5.89E-03 6.67E-03 6.63E-03 6.31E-03 5.80E-03 4.83E-03
 isot 24 Cr 50 1.13E-06 1.96E-05 9.53E-05 2.70E-04 1.04E-03 1.19E-06 1.86E-05 9.18E-05 2.58E-04 9.23E-04 7.89E-06 1.35E-05 6.86E-05 1.94E-04 6.78E-04 9.03E-06 1.10E-05 5.71E-05 1.62E-04 5.61E-04 9.96E-06 8.02E-06 4.24E-05 1.20E-04 4.04E-04
 isot 24 Cr 52 7.48E-03 7.05E-03 6.31E-03 5.52E-03 4.48E-03 1.18E-02 1.14E-02 1.04E-02 9.10E-03 6.39E-03 9.52E-03 9.21E-03 8.46E-03 7.38E-03 5.08E-03 8.23E-03 7.97E-03 7.33E-03 6.39E-03 4.39E-03 6.55E-03 6.36E-03 5.85E-03 5.10E-03 3.62E-03
 isot 24 Cr 53 2.16E-04 2.97E-04 4.89E-04 6.91E-04 9.82E-04 3.23E-04 4.41E-04 7.15E-04 1.01E-03 1.32E-03 2.32E-04 3.68E-04 5.85E-04 8.28E-04 1.07E-03 1.79E-04 3.25E-04 5.10E-04 7.20E-04 9.38E-04 1.16E-04 2.67E-04 4.11E-04 5.78E-04 8.04E-04
 isot 24 Cr 54 2.30E-10 7.64E-09 5.04E-08 2.89E-07 1.75E-06 9.49E-11 3.54E-09 2.43E-08 1.40E-07 9.41E-07 4.04E-11 1.60E-09 1.16E-08 6.70E-08 5.04E-07 2.59E-11 1.07E-09 8.19E-09 4.70E-08 3.64E-07 1.43E-11 6.03E-10 5.03E-09 2.89E-08 2.31E-07
 elem 25 Mn  1 1.94E-04 1.19E-03 2.68E-03 4.37E-03 7.36E-03 1.93E-04 1.80E-03 4.24E-03 7.01E-03 1.13E-02 9.15E-05 1.42E-03 3.46E-03 5.75E-03 9.20E-03 8.50E-05 1.21E-03 3.00E-03 5.00E-03 8.80E-03 8.71E-05 9.46E-04 2.40E-03 4.00E-03 9.67E-03
 isot 25 Mn 55 1.94E-04 1.19E-03 2.68E-03 4.37E-03 7.36E-03 1.93E-04 1.80E-03 4.24E-03 7.01E-03 1.13E-02 9.15E-05 1.42E-03 3.46E-03 5.75E-03 9.20E-03 8.50E-05 1.21E-03 3.00E-03 5.00E-03 8.80E-03 8.71E-05 9.46E-04 2.40E-03 4.00E-03 9.67E-03
 elem 26 Fe  4 1.92E-01 1.85E-01 1.82E-01 1.88E-01 2.39E-01 4.59E-01 4.54E-01 4.50E-01 4.53E-01 4.79E-01 7.11E-01 7.08E-01 7.01E-01 6.91E-01 6.70E-01 8.14E-01 8.13E-01 8.03E-01 7.89E-01 7.49E-01 9.38E-01 9.36E-01 9.25E-01 9.05E-01 8.46E-01
 isot 26 Fe 54 8.43E-05 2.48E-03 1.15E-02 3.05E-02 9.48E-02 6.69E-05 2.81E-03 1.34E-02 3.52E-02 1.03E-01 4.42E-05 2.02E-03 1.01E-02 2.65E-02 7.69E-02 3.93E-05 1.65E-03 8.40E-03 2.22E-02 6.64E-02 2.94E-05 1.19E-03 6.30E-03 1.67E-02 5.78E-02
 isot 26 Fe 56 1.91E-01 1.82E-01 1.69E-01 1.55E-01 1.41E-01 4.57E-01 4.49E-01 4.33E-01 4.12E-01 3.65E-01 7.06E-01 6.99E-01 6.80E-01 6.51E-01 5.69E-01 8.07E-01 8.01E-01 7.81E-01 7.49E-01 6.54E-01 9.28E-01 9.22E-01 9.02E-01 8.65E-01 7.53E-01
 isot 26 Fe 57 5.69E-04 7.99E-04 1.37E-03 2.06E-03 3.31E-03 1.63E-03 2.36E-03 3.84E-03 6.00E-03 1.09E-02 5.02E-03 7.71E-03 1.03E-02 1.43E-02 2.33E-02 6.99E-03 1.02E-02 1.32E-02 1.81E-02 2.86E-02 9.69E-03 1.32E-02 1.69E-02 2.29E-02 3.45E-02
 isot 26 Fe 58 1.44E-08 2.58E-07 6.48E-07 1.86E-06 1.78E-05 5.47E-09 8.33E-08 2.24E-07 7.01E-07 6.96E-06 2.24E-09 2.94E-08 8.27E-08 2.63E-07 2.32E-06 1.45E-09 1.82E-08 5.23E-08 1.65E-07 1.33E-06 8.01E-10 9.80E-09 2.94E-08 9.18E-08 6.58E-07
 elem 27 Co  1 4.53E-07 1.79E-06 2.37E-06 6.31E-06 4.98E-05 8.46E-05 1.11E-05 2.70E-05 5.30E-05 1.50E-04 7.33E-04 8.87E-05 2.96E-04 4.74E-04 6.64E-04 9.10E-04 1.37E-04 4.20E-04 6.51E-04 8.15E-04 1.10E-03 2.21E-04 5.58E-04 8.08E-04 8.95E-04
 isot 27 Co 59 4.53E-07 1.79E-06 2.37E-06 6.31E-06 4.98E-05 8.46E-05 1.11E-05 2.70E-05 5.30E-05 1.50E-04 7.33E-04 8.87E-05 2.96E-04 4.74E-04 6.64E-04 9.10E-04 1.37E-04 4.20E-04 6.51E-04 8.15E-04 1.10E-03 2.21E-04 5.58E-04 8.08E-04 8.95E-04
 elem 28 Ni  5 8.02E-05 3.10E-04 1.19E-03 3.12E-03 9.77E-03 5.32E-04 8.80E-04 3.18E-03 8.83E-03 3.51E-02 8.12E-03 8.25E-03 1.54E-02 3.16E-02 9.44E-02 1.11E-02 1.15E-02 2.07E-02 4.15E-02 1.17E-01 1.43E-02 1.54E-02 2.71E-02 5.35E-02 1.40E-01
 isot 28 Ni 58 7.90E-05 2.75E-04 1.05E-03 2.77E-03 8.53E-03 2.44E-04 5.13E-04 2.74E-03 8.12E-03 3.33E-02 1.28E-03 7.63E-04 8.07E-03 2.41E-02 8.72E-02 1.60E-03 1.31E-03 1.09E-02 3.17E-02 1.09E-01 2.49E-03 2.88E-03 1.52E-02 4.21E-02 1.31E-01
 isot 28 Ni 60 1.15E-06 2.98E-05 9.05E-05 1.93E-04 6.34E-04 2.86E-04 3.51E-04 3.77E-04 4.91E-04 8.36E-04 6.75E-03 7.14E-03 6.28E-03 5.36E-03 2.99E-03 9.37E-03 9.73E-03 8.49E-03 7.04E-03 3.54E-03 1.16E-02 1.19E-02 1.03E-02 8.15E-03 3.87E-03
 isot 28 Ni 61 2.02E-08 8.56E-07 5.04E-06 1.36E-05 7.28E-05 2.38E-06 4.43E-06 8.27E-06 1.70E-05 5.98E-05 7.85E-05 1.45E-04 1.82E-04 2.20E-04 2.22E-04 1.17E-04 2.00E-04 2.47E-04 2.90E-04 2.68E-04 1.53E-04 2.46E-04 3.02E-04 3.44E-04 3.00E-04
 isot 28 Ni 62 3.63E-08 4.51E-06 3.76E-05 1.43E-04 4.95E-04 3.37E-07 1.08E-05 5.70E-05 1.99E-04 8.93E-04 1.13E-05 2.08E-04 8.24E-04 1.93E-03 3.94E-03 3.81E-05 3.02E-04 1.13E-03 2.52E-03 4.69E-03 1.01E-04 4.04E-04 1.39E-03 2.93E-03 5.11E-03
 isot 28 Ni 64 1.44E-10 3.04E-08 6.31E-07 5.95E-06 3.92E-05 5.33E-11 1.20E-08 2.32E-07 2.05E-06 1.42E-05 2.28E-11 4.98E-09 8.42E-08 6.32E-07 4.37E-06 1.55E-11 3.39E-09 5.33E-08 3.64E-07 2.34E-06 8.64E-12 2.06E-09 2.97E-08 1.79E-07 1.02E-06
 elem 29 Cu  2 2.82E-08 9.93E-07 7.56E-06 2.23E-05 5.62E-05 2.29E-06 4.46E-07 2.86E-06 8.13E-06 2.09E-05 6.49E-05 5.17E-06 2.09E-06 4.23E-06 9.25E-06 7.95E-05 9.43E-06 2.08E-06 3.64E-06 6.87E-06 9.08E-05 1.48E-05 2.13E-06 3.23E-06 5.24E-06
 isot 29 Cu 63 2.28E-08 5.97E-07 4.27E-06 9.11E-06 2.02E-05 2.28E-06 2.47E-07 1.56E-06 3.35E-06 7.17E-06 6.47E-05 4.63E-06 1.05E-06 2.08E-06 4.25E-06 7.91E-05 8.76E-06 1.04E-06 1.94E-06 3.78E-06 9.04E-05 1.40E-05 1.06E-06 1.83E-06 3.43E-06
 isot 29 Cu 65 5.43E-09 3.96E-07 3.28E-06 1.32E-05 3.60E-05 8.61E-09 1.99E-07 1.29E-06 4.78E-06 1.37E-05 2.89E-07 5.40E-07 1.04E-06 2.15E-06 4.99E-06 3.76E-07 6.72E-07 1.04E-06 1.70E-06 3.10E-06 4.26E-07 7.90E-07 1.06E-06 1.40E-06 1.82E-06
 elem 30 Zn  5 2.45E-07 8.89E-06 4.79E-05 1.06E-04 9.35E-05 4.02E-06 5.20E-06 2.17E-05 4.81E-05 4.65E-05 1.65E-04 7.85E-05 4.48E-05 6.12E-05 5.85E-05 2.15E-04 1.08E-04 5.37E-05 6.64E-05 6.10E-05 2.49E-04 1.41E-04 6.00E-05 6.88E-05 6.48E-05
 isot 30 Zn 64 2.23E-07 6.48E-06 1.53E-05 1.14E-05 4.39E-06 3.96E-06 3.62E-06 6.02E-06 4.96E-06 2.81E-06 1.61E-04 7.30E-05 2.54E-05 1.75E-05 6.36E-06 2.10E-04 1.01E-04 3.23E-05 2.15E-05 7.28E-06 2.42E-04 1.32E-04 3.74E-05 2.42E-05 8.34E-06
 isot 30 Zn 66 6.02E-09 1.91E-06 3.06E-05 8.09E-05 6.54E-05 1.49E-08 1.29E-06 1.47E-05 3.72E-05 3.44E-05 1.05E-06 5.29E-06 1.90E-05 4.15E-05 4.84E-05 1.79E-06 6.91E-06 2.11E-05 4.36E-05 5.15E-05 2.54E-06 8.25E-06 2.25E-05 4.40E-05 5.53E-05
 isot 30 Zn 67 1.54E-09 5.16E-08 3.57E-07 1.37E-06 5.30E-06 1.65E-08 2.74E-08 1.77E-07 5.73E-07 1.91E-06 7.24E-07 2.01E-08 8.46E-08 2.39E-07 6.50E-07 8.32E-07 2.77E-08 5.99E-08 1.62E-07 3.91E-07 8.94E-07 5.24E-08 3.87E-08 9.93E-08 2.11E-07
 isot 30 Zn 68 1.49E-08 4.56E-07 1.56E-06 1.24E-05 1.80E-05 2.51E-08 2.64E-07 7.43E-07 5.37E-06 7.25E-06 2.01E-06 2.11E-07 3.00E-07 2.00E-06 2.99E-06 2.45E-06 2.16E-07 1.91E-07 1.15E-06 1.81E-06 2.81E-06 2.60E-07 1.10E-07 5.49E-07 9.36E-07
 isot 30 Zn 70 3.46E-11 8.38E-10 1.28E-08 1.11E-07 4.30E-07 1.32E-11 3.19E-10 5.26E-09 4.71E-08 1.64E-07 5.28E-12 1.37E-10 2.24E-09 1.84E-08 5.74E-08 3.60E-12 9.71E-11 1.52E-09 1.17E-08 3.40E-08 2.19E-12 5.96E-11 9.21E-10 6.49E-09 1.67E-08
 elem 31 Ga  2 1.21E-09 6.64E-08 8.86E-07 4.40E-06 2.43E-06 6.21E-10 4.25E-08 4.69E-07 2.10E-06 1.06E-06 1.95E-09 2.42E-08 2.05E-07 9.00E-07 4.70E-07 2.46E-09 1.80E-08 1.33E-07 5.75E-07 3.12E-07 2.98E-09 1.21E-08 7.44E-08 3.08E-07 1.78E-07
 isot 31 Ga 69 1.04E-09 6.20E-08 8.00E-07 3.49E-06 1.57E-06 5.37E-10 3.97E-08 4.11E-07 1.65E-06 6.95E-07 1.09E-09 2.22E-08 1.71E-07 6.99E-07 3.20E-07 1.34E-09 1.62E-08 1.08E-07 4.42E-07 2.15E-07 1.60E-09 1.07E-08 5.76E-08 2.33E-07 1.26E-07
 isot 31 Ga 71 1.71E-10 4.45E-09 8.57E-08 9.11E-07 8.60E-07 8.41E-11 2.83E-09 5.83E-08 4.52E-07 3.63E-07 8.66E-10 2.01E-09 3.43E-08 2.01E-07 1.51E-07 1.12E-09 1.75E-09 2.56E-08 1.32E-07 9.67E-08 1.37E-09 1.45E-09 1.67E-08 7.46E-08 5.20E-08
 elem 32 Ge  5 6.14E-09 7.57E-07 1.25E-05 2.75E-05 5.24E-06 3.92E-09 6.61E-07 7.80E-06 1.53E-05 2.59E-06 6.75E-08 5.09E-07 4.06E-06 8.21E-06 1.59E-06 8.99E-08 4.20E-07 2.73E-06 5.69E-06 1.22E-06 1.07E-07 3.20E-07 1.57E-06 3.35E-06 8.85E-07
 isot 32 Ge 70 3.98E-09 6.68E-07 9.55E-06 1.54E-05 2.21E-06 2.85E-09 5.61E-07 5.57E-06 8.26E-06 1.16E-06 4.94E-08 4.34E-07 2.81E-06 4.38E-06 8.49E-07 6.82E-08 3.62E-07 1.88E-06 3.06E-06 7.13E-07 8.22E-08 2.83E-07 1.11E-06 1.88E-06 5.94E-07
 isot 32 Ge 72 1.66E-09 8.05E-08 2.86E-06 1.15E-05 2.67E-06 8.41E-10 9.46E-08 2.17E-06 6.73E-06 1.28E-06 1.80E-08 7.15E-08 1.21E-06 3.66E-06 6.75E-07 2.16E-08 5.55E-08 8.10E-07 2.50E-06 4.67E-07 2.49E-08 3.45E-08 4.30E-07 1.39E-06 2.68E-07
 isot 32 Ge 73 4.19E-10 7.34E-09 4.27E-08 7.69E-08 8.46E-08 1.99E-10 5.43E-09 3.82E-08 4.92E-08 3.23E-08 9.93E-11 3.68E-09 2.99E-08 3.38E-08 1.25E-08 8.73E-11 2.90E-09 2.47E-08 2.80E-08 7.94E-09 6.65E-11 1.97E-09 1.78E-08 2.09E-08 4.36E-09
 isot 32 Ge 74 5.99E-11 7.26E-10 2.91E-08 4.59E-07 2.54E-07 2.15E-11 3.36E-10 1.96E-08 2.51E-07 1.03E-07 7.94E-12 1.87E-10 1.16E-08 1.39E-07 4.88E-08 4.83E-12 1.44E-10 8.39E-09 9.23E-08 3.17E-08 2.60E-12 9.91E-11 5.44E-09 5.21E-08 1.78E-08
 isot 32 Ge 76 2.31E-11 1.58E-10 1.36E-09 8.88E-09 2.39E-08 1.13E-11 5.36E-11 6.63E-10 4.14E-09 8.60E-09 4.64E-12 2.27E-11 4.31E-10 2.43E-09 2.98E-09 2.81E-12 1.40E-11 3.71E-10 1.93E-09 1.79E-09 1.48E-12 7.95E-12 2.98E-10 1.40E-09 9.26E-10
 elem 33 As  1 1.32E-10 3.97E-09 8.24E-08 5.00E-07 9.51E-08 5.22E-11 4.26E-09 6.59E-08 3.01E-07 4.34E-08 2.39E-11 3.73E-09 4.58E-08 1.89E-07 2.43E-08 1.78E-11 3.21E-09 3.52E-08 1.34E-07 1.69E-08 1.19E-11 2.43E-09 2.33E-08 8.11E-08 1.03E-08
 isot 33 As 75 1.32E-10 3.97E-09 8.24E-08 5.00E-07 9.51E-08 5.22E-11 4.26E-09 6.59E-08 3.01E-07 4.34E-08 2.39E-11 3.73E-09 4.58E-08 1.89E-07 2.43E-08 1.78E-11 3.21E-09 3.52E-08 1.34E-07 1.69E-08 1.19E-11 2.43E-09 2.33E-08 8.11E-08 1.03E-08
 elem 34 Se  5 3.80E-09 2.71E-07 4.82E-06 7.02E-06 4.15E-07 2.95E-09 3.87E-07 4.85E-06 5.58E-06 2.34E-07 2.26E-09 3.60E-07 3.51E-06 3.96E-06 1.41E-07 2.27E-09 2.98E-07 2.65E-06 3.17E-06 1.09E-07 2.31E-09 1.98E-07 1.59E-06 2.07E-06 7.19E-08
 isot 34 Se 74 2.79E-09 2.08E-07 2.28E-06 2.73E-06 1.26E-07 2.19E-09 2.66E-07 2.13E-06 2.22E-06 7.97E-08 1.68E-09 2.23E-07 1.41E-06 1.53E-06 5.25E-08 1.68E-09 1.77E-07 1.03E-06 1.21E-06 4.22E-08 1.68E-09 1.13E-07 5.93E-07 7.79E-07 2.86E-08
 isot 34 Se 76 5.66E-10 6.03E-08 2.44E-06 3.89E-06 1.91E-07 5.26E-10 1.19E-07 2.62E-06 3.10E-06 1.16E-07 4.64E-10 1.34E-07 2.00E-06 2.22E-06 7.23E-08 4.92E-10 1.19E-07 1.55E-06 1.79E-06 5.66E-08 5.49E-10 8.39E-08 9.47E-07 1.18E-06 3.73E-08
 isot 34 Se 77 3.20E-10 1.60E-09 8.45E-09 4.60E-08 2.60E-08 1.93E-10 1.22E-09 8.39E-09 2.86E-08 1.05E-08 9.92E-11 1.24E-09 8.89E-09 1.97E-08 4.50E-09 8.09E-11 1.22E-09 8.64E-09 1.58E-08 2.95E-09 7.17E-11 1.05E-09 7.86E-09 1.17E-08 1.71E-09
 isot 34 Se 78 4.13E-11 9.33E-10 8.90E-08 3.29E-07 4.67E-08 1.92E-11 7.93E-10 9.26E-08 2.25E-07 1.96E-08 7.55E-12 8.35E-10 8.43E-08 1.83E-07 9.15E-09 4.64E-12 7.74E-10 6.49E-08 1.46E-07 6.09E-09 2.60E-12 5.89E-10 4.01E-08 9.63E-08 3.55E-09
 isot 34 Se 80 8.27E-11 4.11E-10 3.67E-09 1.39E-08 2.54E-08 3.01E-11 1.50E-10 1.60E-09 6.32E-09 8.23E-09 1.10E-11 5.67E-11 1.13E-09 4.14E-09 2.56E-09 6.65E-12 3.59E-11 1.03E-09 3.42E-09 1.49E-09 3.47E-12 2.09E-11 9.06E-10 2.67E-09 7.33E-10
 elem 35 Br  1 7.04E-11 2.59E-09 2.80E-08 3.53E-08 8.56E-09 4.23E-11 2.80E-09 3.07E-08 2.72E-08 3.14E-09 2.13E-11 3.34E-09 3.50E-08 2.87E-08 1.27E-09 2.07E-11 3.24E-09 3.20E-08 2.68E-08 8.26E-10 1.72E-11 2.78E-09 2.53E-08 2.26E-08 4.96E-10
 isot 35 Br 79 7.04E-11 2.59E-09 2.80E-08 3.53E-08 8.56E-09 4.23E-11 2.80E-09 3.07E-08 2.72E-08 3.14E-09 2.13E-11 3.34E-09 3.50E-08 2.87E-08 1.27E-09 2.07E-11 3.24E-09 3.20E-08 2.68E-08 8.26E-10 1.72E-11 2.78E-09 2.53E-08 2.26E-08 4.96E-10
 elem 36 Kr  2 1.77E-09 5.61E-08 8.71E-07 5.47E-07 1.96E-08 1.61E-09 1.11E-07 1.29E-06 5.74E-07 1.18E-08 1.21E-09 1.63E-07 1.34E-06 5.55E-07 5.79E-09 1.21E-09 1.65E-07 1.20E-06 5.27E-07 4.25E-09 1.30E-09 1.35E-07 8.66E-07 4.22E-07 2.70E-09
 isot 36 Kr 78 1.60E-09 3.04E-08 1.70E-07 8.81E-08 3.43E-09 1.36E-09 5.01E-08 2.46E-07 9.71E-08 1.98E-09 9.62E-10 6.43E-08 2.64E-07 1.05E-07 1.02E-09 9.53E-10 6.13E-08 2.39E-07 1.04E-07 7.85E-10 9.76E-10 4.72E-08 1.75E-07 8.79E-08 5.25E-10
 isot 36 Kr 80 1.63E-10 2.57E-08 7.01E-07 4.59E-07 1.62E-08 2.46E-10 6.08E-08 1.05E-06 4.77E-07 9.78E-09 2.51E-10 9.90E-08 1.07E-06 4.50E-07 4.78E-09 2.61E-10 1.03E-07 9.58E-07 4.23E-07 3.46E-09 3.19E-10 8.75E-08 6.91E-07 3.34E-07 2.18E-09


==> anc/Table_5.txt <==
Table 5. Radioactivities with half-life longer than one day in Chandrasekhar-mass DDT models with $\xi_\mathrm{CO}=0.9$.
The yield of radioactive species of each model is given in one column, and each model is identified by the deflagration-to-detonation transition density, ro_ddt, and the progenitor metallicity, Z. In total, there are reported 25 models.

- The first data row gives the deflagration-to-detonation transition density of each model, in units of grams per cubic centimeter. Format: 14x,25(2x,e7.1).
- The second data row gives the progenitor metallicity of each model. Format: 14x,25(2x,e7.1).
- The rest of rows give the yield, in solar masses, of a radioactive species identified by its symbol and baryon number. Format:
  1x, a4 isotopic symbol and baryon number
  9x blank space
  25(1x,e8.2) yield of the element in each model

 ro_ddt         1.2E+07  1.2E+07  1.2E+07  1.2E+07  1.2E+07  1.6E+07  1.6E+07  1.6E+07  1.6E+07  1.6E+07  2.4E+07  2.4E+07  2.4E+07  2.4E+07  2.4E+07  2.8E+07  2.8E+07  2.8E+07  2.8E+07  2.8E+07  4.0E+07  4.0E+07  4.0E+07  4.0E+07  4.0E+07
 Z              2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2  2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2  2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2  2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2  2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2
 Al26          1.07E-07 2.87E-07 3.99E-07 6.63E-07 1.18E-06 8.41E-08 1.48E-07 2.07E-07 3.31E-07 5.10E-07 1.30E-07 7.80E-08 9.12E-08 1.31E-07 2.05E-07 6.24E-07 1.58E-07 6.94E-08 1.00E-07 1.54E-07 1.55E-06 1.68E-07 3.72E-08 5.15E-08 7.05E-08
 P 32          1.97E-10 2.48E-08 1.36E-07 5.23E-07 4.89E-06 1.28E-10 1.66E-08 8.86E-08 3.28E-07 2.71E-06 6.90E-11 9.02E-09 4.78E-08 1.64E-07 1.33E-06 5.54E-11 7.73E-09 3.78E-08 1.32E-07 1.04E-06 3.14E-11 4.60E-09 2.26E-08 7.45E-08 5.54E-07
 P 33          8.11E-11 1.86E-08 1.26E-07 4.90E-07 3.81E-06 4.74E-11 1.11E-08 7.68E-08 3.00E-07 2.19E-06 2.64E-11 5.54E-09 3.87E-08 1.45E-07 1.11E-06 2.29E-11 4.47E-09 2.90E-08 1.12E-07 8.59E-07 1.84E-11 2.38E-09 1.56E-08 6.02E-08 4.66E-07
 S 35          2.46E-11 6.29E-09 7.54E-08 7.20E-07 1.11E-05 1.47E-11 4.07E-09 4.86E-08 4.48E-07 6.34E-06 9.20E-12 2.45E-09 2.76E-08 2.24E-07 3.10E-06 8.23E-12 2.09E-09 2.24E-08 1.81E-07 2.42E-06 6.11E-12 1.25E-09 1.40E-08 1.12E-07 1.38E-06
 Ar37          6.52E-06 1.17E-05 2.47E-05 4.01E-05 6.09E-05 4.55E-06 8.71E-06 1.78E-05 2.87E-05 4.48E-05 3.50E-06 6.93E-06 1.34E-05 2.14E-05 3.46E-05 3.17E-06 6.43E-06 1.21E-05 1.95E-05 3.15E-05 2.24E-06 4.79E-06 9.06E-06 1.46E-05 2.34E-05
 Ca41          9.76E-07 2.19E-06 5.51E-06 9.45E-06 1.31E-05 8.78E-07 1.77E-06 4.18E-06 6.92E-06 9.82E-06 8.43E-07 1.56E-06 3.27E-06 5.32E-06 7.83E-06 7.97E-07 1.48E-06 3.03E-06 4.92E-06 7.25E-06 6.49E-07 1.17E-06 2.36E-06 3.84E-06 5.54E-06
 Ti44          4.31E-05 3.69E-05 3.14E-05 2.56E-05 1.54E-05 4.42E-05 3.96E-05 3.45E-05 2.92E-05 1.95E-05 3.87E-05 3.41E-05 3.00E-05 2.53E-05 1.67E-05 3.73E-05 3.46E-05 3.55E-05 2.81E-05 2.00E-05 4.20E-05 4.96E-05 5.11E-05 4.31E-05 2.53E-05
 V 48          5.32E-04 4.97E-04 4.43E-04 3.51E-04 2.01E-04 6.81E-04 6.53E-04 5.89E-04 5.02E-04 3.36E-04 5.96E-04 5.71E-04 5.47E-04 4.59E-04 2.96E-04 5.37E-04 5.21E-04 4.81E-04 4.14E-04 2.71E-04 4.23E-04 4.24E-04 3.96E-04 3.44E-04 2.20E-04
 V 49          9.74E-06 1.33E-05 2.11E-05 2.82E-05 3.09E-05 8.09E-06 1.52E-05 2.39E-05 3.32E-05 4.05E-05 5.94E-06 1.34E-05 2.18E-05 2.96E-05 3.56E-05 5.27E-06 1.23E-05 1.89E-05 2.65E-05 3.22E-05 3.99E-06 9.82E-06 1.50E-05 2.10E-05 2.55E-05
 Cr51          8.37E-06 1.83E-05 4.76E-05 8.39E-05 1.34E-04 1.04E-05 2.21E-05 5.84E-05 1.01E-04 1.66E-04 1.12E-05 2.21E-05 5.73E-05 9.36E-05 1.50E-04 1.10E-05 2.09E-05 5.01E-05 8.47E-05 1.36E-04 1.09E-05 1.82E-05 4.15E-05 6.92E-05 1.09E-04
 Mn52          9.66E-03 9.07E-03 8.27E-03 6.57E-03 4.21E-03 1.52E-02 1.47E-02 1.32E-02 1.15E-02 8.50E-03 1.54E-02 1.48E-02 1.50E-02 1.22E-02 8.44E-03 1.37E-02 1.33E-02 1.21E-02 1.07E-02 7.45E-03 1.04E-02 1.01E-02 9.31E-03 8.29E-03 5.75E-03
 Mn53          4.83E-04 6.01E-04 8.69E-04 1.10E-03 1.31E-03 5.47E-04 7.54E-04 1.10E-03 1.48E-03 1.97E-03 5.06E-04 7.65E-04 1.21E-03 1.53E-03 1.97E-03 4.68E-04 7.15E-04 1.02E-03 1.38E-03 1.77E-03 3.82E-04 6.05E-04 8.39E-04 1.13E-03 1.43E-03
 Mn54          7.56E-06 7.60E-06 7.80E-06 8.27E-06 9.75E-06 7.47E-06 7.51E-06 7.71E-06 8.16E-06 9.59E-06 7.34E-06 7.37E-06 7.45E-06 7.91E-06 9.11E-06 7.18E-06 7.21E-06 7.45E-06 7.75E-06 9.02E-06 7.18E-06 7.21E-06 7.41E-06 7.70E-06 8.82E-06
 Fe55          3.07E-03 4.44E-03 6.45E-03 8.43E-03 1.13E-02 3.33E-03 5.28E-03 8.09E-03 1.12E-02 1.68E-02 3.30E-03 5.32E-03 9.36E-03 1.25E-02 1.91E-02 3.28E-03 5.08E-03 7.93E-03 1.14E-02 1.69E-02 3.24E-03 4.59E-03 6.85E-03 9.59E-03 1.41E-02
 Fe59          2.68E-06 2.93E-06 3.57E-06 4.92E-06 1.16E-05 2.74E-06 2.88E-06 3.27E-06 4.11E-06 7.89E-06 2.82E-06 2.92E-06 3.17E-06 3.88E-06 6.59E-06 2.76E-06 2.85E-06 3.18E-06 3.74E-06 6.32E-06 2.81E-06 2.88E-06 3.16E-06 3.64E-06 5.80E-06
 Fe60          2.08E-05 2.19E-05 2.70E-05 4.08E-05 1.43E-04 2.09E-05 2.17E-05 2.53E-05 3.48E-05 9.62E-05 2.07E-05 2.14E-05 2.46E-05 3.14E-05 7.16E-05 2.10E-05 2.17E-05 2.44E-05 3.12E-05 6.75E-05 2.10E-05 2.17E-05 2.43E-05 3.02E-05 5.97E-05
 Co56          7.13E-05 7.29E-05 7.53E-05 7.80E-05 1.09E-04 9.33E-05 9.77E-05 9.85E-05 1.04E-04 1.43E-04 1.21E-04 1.25E-04 1.28E-04 1.33E-04 1.68E-04 1.27E-04 1.31E-04 1.33E-04 1.38E-04 1.66E-04 1.40E-04 1.43E-04 1.45E-04 1.48E-04 1.68E-04
 Co57          6.60E-04 6.65E-04 6.74E-04 6.97E-04 7.86E-04 6.50E-04 6.53E-04 6.63E-04 6.83E-04 7.81E-04 6.46E-04 6.49E-04 6.56E-04 6.77E-04 7.60E-04 6.42E-04 6.48E-04 6.57E-04 6.74E-04 7.56E-04 6.45E-04 6.49E-04 6.56E-04 6.76E-04 7.45E-04
 Co58          4.00E-06 4.03E-06 4.11E-06 4.23E-06 4.70E-06 3.99E-06 4.01E-06 4.07E-06 4.25E-06 4.76E-06 3.87E-06 3.88E-06 3.94E-06 4.08E-06 4.54E-06 3.81E-06 3.83E-06 3.91E-06 4.03E-06 4.45E-06 3.80E-06 3.82E-06 3.88E-06 4.00E-06 4.37E-06
 Co60          7.34E-07 9.77E-07 1.97E-06 3.40E-06 7.38E-06 7.20E-07 8.23E-07 1.23E-06 1.96E-06 4.39E-06 7.11E-07 7.51E-07 8.92E-07 1.17E-06 2.40E-06 7.02E-07 7.35E-07 8.53E-07 1.07E-06 2.07E-06 7.01E-07 7.20E-07 7.81E-07 8.92E-07 1.47E-06
 Ni56          3.16E-01 3.03E-01 2.93E-01 2.50E-01 1.88E-01 5.17E-01 5.10E-01 4.76E-01 4.34E-01 3.66E-01 7.50E-01 7.43E-01 7.04E-01 6.63E-01 5.49E-01 8.04E-01 7.94E-01 7.65E-01 7.21E-01 5.95E-01 9.09E-01 9.02E-01 8.72E-01 8.24E-01 6.89E-01
 Ni57          3.57E-03 3.99E-03 4.97E-03 5.89E-03 7.01E-03 4.15E-03 4.72E-03 6.06E-03 7.65E-03 1.03E-02 5.52E-03 7.11E-03 7.95E-03 1.21E-02 1.76E-02 6.47E-03 8.75E-03 1.15E-02 1.50E-02 2.16E-02 8.55E-03 1.23E-02 1.56E-02 2.01E-02 2.91E-02
 Ni59          2.60E-04 2.45E-04 2.56E-04 2.57E-04 2.47E-04 2.86E-04 2.70E-04 2.80E-04 2.85E-04 2.85E-04 5.98E-04 2.82E-04 2.81E-04 3.65E-04 3.24E-04 9.94E-04 2.94E-04 4.50E-04 5.50E-04 7.19E-04 1.61E-03 3.29E-04 6.65E-04 9.20E-04 1.27E-03
 Zn65          1.94E-08 4.56E-07 2.64E-06 2.59E-06 6.74E-07 1.89E-08 3.10E-07 1.57E-06 1.56E-06 4.15E-07 3.16E-08 2.21E-07 7.04E-07 7.44E-07 2.54E-07 1.02E-07 4.51E-07 9.71E-07 9.70E-07 8.39E-07 3.53E-07 1.56E-06 1.73E-06 2.03E-06 1.84E-06


==> anc/Table_6.txt <==
Table 6. Radioactivities with half-life longer than one day in sub-Chandrasekhar detonation models with $\xi_\mathrm{CO}=0.9$.
The yield of radioactive species of each model is given in one column, and each model is identified by the progenitor white dwarf mass, $M_{WD}$, and metallicity, Z. In total, there are reported 25 models.

- The first data row gives the progenitor white dwarf mass for each model, in units of solar masses. Format: 14x,25(5x,f4.2).
- The second data row gives the progenitor metallicity of each model. Format: 14x,25(2x,e7.1).
- The rest of rows give the yield, in solar masses, of a radioactive species identified by its symbol and baryon number. Format:
  1x, a4 isotopic symbol and baryon number
  9x blank space
  25(1x,e8.2) yield of the element in each model

 M_WD              0.88     0.88     0.88     0.88     0.88     0.97     0.97     0.97     0.97     0.97     1.06     1.06     1.06     1.06     1.06     1.10     1.10     1.10     1.10     1.10     1.15     1.15     1.15     1.15     1.15
 Z              2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2  2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2  2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2  2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2  2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2
 Al26          7.78E-08 2.03E-07 2.80E-07 4.27E-07 6.16E-07 4.06E-08 7.53E-08 1.02E-07 1.46E-07 1.92E-07 1.46E-06 3.49E-08 3.75E-08 5.07E-08 6.05E-08 1.35E-06 5.37E-08 2.32E-08 3.08E-08 3.57E-08 9.18E-07 1.33E-07 1.22E-08 1.60E-08 1.79E-08
 P 32          1.47E-10 1.96E-08 1.06E-07 3.82E-07 2.98E-06 7.04E-11 9.88E-09 4.99E-08 1.68E-07 1.18E-06 3.48E-11 4.46E-09 2.10E-08 6.74E-08 4.27E-07 2.40E-11 2.90E-09 1.32E-08 4.16E-08 2.57E-07 1.50E-11 1.51E-09 6.77E-09 2.14E-08 1.30E-07
 P 33          5.44E-11 1.46E-08 9.79E-08 3.61E-07 2.42E-06 2.68E-11 6.24E-09 4.03E-08 1.48E-07 9.83E-07 1.51E-11 2.31E-09 1.45E-08 5.34E-08 3.52E-07 1.15E-11 1.37E-09 8.47E-09 3.14E-08 2.07E-07 8.16E-12 6.43E-10 4.07E-09 1.53E-08 1.02E-07
 S 35          1.83E-11 4.98E-09 5.64E-08 4.94E-07 6.51E-06 8.28E-12 2.70E-09 2.88E-08 2.30E-07 2.77E-06 4.11E-12 1.26E-09 1.36E-08 1.03E-07 1.09E-06 3.11E-12 8.58E-10 9.42E-09 6.95E-08 6.94E-07 2.19E-12 4.93E-10 5.61E-09 4.08E-08 3.81E-07
 Ar37          5.63E-06 9.53E-06 1.93E-05 2.97E-05 4.42E-05 4.24E-06 7.82E-06 1.46E-05 2.29E-05 3.47E-05 2.54E-06 5.25E-06 9.68E-06 1.51E-05 2.25E-05 1.81E-06 4.01E-06 7.37E-06 1.15E-05 1.68E-05 1.08E-06 2.64E-06 4.80E-06 7.48E-06 1.08E-05
 Ca41          8.23E-07 1.88E-06 4.49E-06 7.07E-06 9.58E-06 9.39E-07 1.79E-06 3.61E-06 5.71E-06 7.96E-06 7.16E-07 1.32E-06 2.56E-06 3.99E-06 5.37E-06 5.76E-07 1.05E-06 2.02E-06 3.12E-06 4.09E-06 4.05E-07 7.17E-07 1.35E-06 2.08E-06 2.70E-06
 Ti44          2.93E-05 2.52E-05 2.15E-05 1.80E-05 1.17E-05 3.19E-05 2.78E-05 2.40E-05 2.02E-05 1.33E-05 3.39E-05 2.99E-05 2.92E-05 2.37E-05 1.28E-05 3.27E-05 2.97E-05 2.95E-05 2.35E-05 1.21E-05 2.97E-05 2.81E-05 2.84E-05 2.24E-05 1.10E-05
 V 48          3.74E-04 3.49E-04 3.08E-04 2.59E-04 1.76E-04 4.72E-04 4.52E-04 4.09E-04 3.50E-04 2.22E-04 3.86E-04 3.75E-04 3.43E-04 2.93E-04 1.83E-04 3.38E-04 3.30E-04 3.03E-04 2.59E-04 1.60E-04 2.72E-04 2.69E-04 2.49E-04 2.12E-04 1.31E-04
 V 49          6.48E-06 8.62E-06 1.38E-05 1.91E-05 2.34E-05 7.24E-06 1.04E-05 1.64E-05 2.28E-05 2.71E-05 4.35E-06 8.66E-06 1.34E-05 1.87E-05 2.22E-05 3.29E-06 7.69E-06 1.18E-05 1.64E-05 1.94E-05 2.27E-06 6.36E-06 9.56E-06 1.33E-05 1.58E-05
 Cr51          2.62E-06 1.14E-05 3.24E-05 5.79E-05 1.01E-04 2.30E-06 1.47E-05 4.00E-05 7.01E-05 1.14E-04 3.25E-06 1.18E-05 3.29E-05 5.75E-05 9.25E-05 3.56E-06 1.03E-05 2.88E-05 5.03E-05 8.06E-05 3.51E-06 8.19E-06 2.32E-05 4.05E-05 6.55E-05
 Mn52          7.48E-03 7.05E-03 6.31E-03 5.49E-03 4.24E-03 1.18E-02 1.14E-02 1.04E-02 9.08E-03 6.21E-03 9.52E-03 9.21E-03 8.46E-03 7.37E-03 4.96E-03 8.23E-03 7.97E-03 7.33E-03 6.38E-03 4.30E-03 6.55E-03 6.36E-03 5.85E-03 5.10E-03 3.57E-03
 Mn53          2.16E-04 2.97E-04 4.89E-04 6.91E-04 9.81E-04 3.23E-04 4.41E-04 7.15E-04 1.01E-03 1.32E-03 2.32E-04 3.68E-04 5.85E-04 8.28E-04 1.07E-03 1.79E-04 3.25E-04 5.10E-04 7.20E-04 9.37E-04 1.16E-04 2.67E-04 4.11E-04 5.78E-04 8.04E-04
 Mn54          6.69E-11 2.99E-09 3.24E-08 1.93E-07 7.53E-07 2.71E-11 1.89E-09 1.78E-08 1.03E-07 5.50E-07 1.33E-11 9.70E-10 9.06E-09 5.33E-08 3.68E-07 9.20E-12 6.78E-10 6.54E-09 3.84E-08 2.84E-07 5.40E-12 3.81E-10 4.07E-09 2.42E-08 1.90E-07
 Fe55          1.94E-04 1.19E-03 2.68E-03 4.37E-03 7.36E-03 1.93E-04 1.80E-03 4.24E-03 7.01E-03 1.13E-02 9.15E-05 1.42E-03 3.46E-03 5.75E-03 9.20E-03 8.50E-05 1.21E-03 3.00E-03 5.00E-03 8.80E-03 8.71E-05 9.46E-04 2.40E-03 4.00E-03 9.67E-03
 Fe59          6.77E-10 1.56E-07 4.72E-07 1.10E-06 3.73E-06 3.30E-10 5.55E-08 1.66E-07 4.19E-07 1.51E-06 1.46E-10 2.01E-08 6.04E-08 1.58E-07 6.09E-07 9.62E-11 1.23E-08 3.78E-08 1.00E-07 3.88E-07 5.62E-11 6.60E-09 2.11E-08 5.66E-08 2.15E-07
 Fe60          9.17E-11 2.79E-07 2.27E-06 7.85E-06 5.30E-05 4.96E-11 1.13E-07 8.52E-07 2.93E-06 1.89E-05 2.41E-11 4.77E-08 3.54E-07 1.20E-06 6.81E-06 1.60E-11 3.06E-08 2.32E-07 7.92E-07 4.28E-06 9.57E-12 1.67E-08 1.31E-07 4.57E-07 2.32E-06
 Co56          2.15E-05 2.15E-05 2.25E-05 2.70E-05 5.27E-05 5.10E-05 5.28E-05 5.45E-05 5.99E-05 8.70E-05 7.94E-05 8.22E-05 8.37E-05 8.69E-05 1.04E-04 9.28E-05 9.55E-05 9.67E-05 9.88E-05 1.16E-04 1.10E-04 1.12E-04 1.13E-04 1.14E-04 1.37E-04
 Co57          3.59E-07 8.09E-07 2.91E-06 9.56E-06 5.61E-05 8.44E-07 1.48E-06 3.75E-06 1.01E-05 5.05E-05 2.52E-06 4.09E-06 6.51E-06 1.25E-05 4.34E-05 3.55E-06 5.34E-06 7.81E-06 1.35E-05 4.02E-05 5.00E-06 6.94E-06 9.51E-06 1.47E-05 3.68E-05
 Co58          5.72E-09 1.23E-08 2.69E-08 6.30E-08 2.51E-07 1.86E-09 3.99E-09 1.22E-08 3.55E-08 1.71E-07 6.99E-10 1.49E-09 5.79E-09 2.01E-08 1.08E-07 4.42E-10 9.55E-10 4.07E-09 1.51E-08 8.25E-08 2.32E-10 5.20E-10 2.50E-09 9.87E-09 5.52E-08
 Co60          7.16E-10 1.61E-07 8.05E-07 1.68E-06 3.85E-06 3.12E-10 5.05E-08 2.21E-07 4.86E-07 1.41E-06 1.40E-10 1.90E-08 6.60E-08 1.45E-07 4.67E-07 9.33E-11 1.23E-08 4.01E-08 8.53E-08 2.75E-07 5.31E-11 6.66E-09 2.11E-08 4.31E-08 1.36E-07
 Ni56          1.91E-01 1.82E-01 1.69E-01 1.55E-01 1.39E-01 4.57E-01 4.49E-01 4.33E-01 4.12E-01 3.63E-01 7.06E-01 6.99E-01 6.80E-01 6.50E-01 5.69E-01 8.07E-01 8.01E-01 7.81E-01 7.48E-01 6.53E-01 9.28E-01 9.22E-01 9.01E-01 8.65E-01 7.53E-01
 Ni57          5.68E-04 7.98E-04 1.37E-03 2.05E-03 3.25E-03 1.63E-03 2.36E-03 3.83E-03 5.99E-03 1.09E-02 5.02E-03 7.71E-03 1.02E-02 1.43E-02 2.33E-02 6.99E-03 1.02E-02 1.32E-02 1.81E-02 2.86E-02 9.69E-03 1.32E-02 1.69E-02 2.28E-02 3.45E-02
 Ni59          4.43E-07 1.38E-06 1.42E-06 3.51E-06 1.48E-05 8.46E-05 1.10E-05 2.67E-05 5.20E-05 1.37E-04 7.33E-04 8.87E-05 2.96E-04 4.74E-04 6.60E-04 9.10E-04 1.37E-04 4.20E-04 6.51E-04 8.12E-04 1.10E-03 2.21E-04 5.58E-04 8.08E-04 8.94E-04
 Zn65          5.27E-09 3.33E-07 1.78E-06 1.65E-06 4.03E-07 8.55E-09 1.73E-07 7.35E-07 7.01E-07 2.60E-07 2.89E-07 5.30E-07 8.42E-07 9.07E-07 4.99E-07 3.76E-07 6.65E-07 9.25E-07 1.00E-06 5.63E-07 4.26E-07 7.86E-07 1.00E-06 1.07E-06 6.38E-07


==> anc/Table_A1.txt <==
Table A1. Nucleosynthesis in Chandrasekhar-mass DDT models with standard $^{12}$C+$^{16}$O reaction rate. 
The nucleosynthesis of each model is given in one column, and each model is identified by the deflagration-to-detonation transition density, ro_ddt, and the progenitor metallicity, Z. In total, there are reported 25 models.

- The first data row gives the deflagration-to-detonation transition density of each model, in units of grams per cubic centimeter. Format: 14x,25(2x,e7.1).
- The second data row gives the progenitor metallicity of each model. Format: 14x,25(2x,e7.1).
- Rows starting by the char 'elem' give the yields, in solar masses, of an element identified by its atomic number and symbol. Format:
  1x, a4 char 'elem' or 'isot'
  1x, i2 atomic number
  1x, a2 atomic symbol
  1x, i2 number of isotopes reported in the following for this element
  25(1x,e8.2) yield of the element in each model
- Rows starting by the char 'isot' give the yields, in solar masses, of an isotope identified by its atomic number, symbol, and baryon number. Format:
  1x, a4 char 'elem' or 'isot'
  1x, i2 atomic number
  1x, a2 atomic symbol
  1x, i2 baryon number
  25(1x,e8.2) yield of the isotope in each model

 ro_ddt         1.2E+07  1.2E+07  1.2E+07  1.2E+07  1.2E+07  1.6E+07  1.6E+07  1.6E+07  1.6E+07  1.6E+07  2.4E+07  2.4E+07  2.4E+07  2.4E+07  2.4E+07  2.8E+07  2.8E+07  2.8E+07  2.8E+07  2.8E+07  4.0E+07  4.0E+07  4.0E+07  4.0E+07  4.0E+07
 Z              2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2  2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2  2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2  2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2  2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2
 elem  2 He  2 1.31E-04 1.22E-04 1.00E-04 4.64E-05 3.05E-08 1.32E-04 1.23E-04 1.01E-04 4.63E-05 3.18E-08 1.87E-04 1.82E-04 1.01E-04 8.80E-04 5.56E-06 3.07E-03 3.34E-03 3.65E-03 2.69E-03 2.57E-03 8.58E-03 8.66E-03 8.05E-03 7.53E-03 5.83E-03
 isot  2 He  3 1.80E-12 1.78E-12 1.76E-12 1.62E-12 1.33E-12 1.80E-12 1.78E-12 1.76E-12 1.62E-12 1.33E-12 1.80E-12 1.78E-12 1.76E-12 1.62E-12 1.33E-12 1.80E-12 1.78E-12 1.76E-12 1.62E-12 1.33E-12 1.86E-12 1.84E-12 1.70E-12 1.67E-12 1.28E-12
 isot  2 He  4 1.31E-04 1.22E-04 1.00E-04 4.64E-05 3.05E-08 1.32E-04 1.23E-04 1.01E-04 4.62E-05 3.18E-08 1.87E-04 1.82E-04 1.01E-04 8.80E-04 5.56E-06 3.07E-03 3.34E-03 3.65E-03 2.69E-03 2.57E-03 8.58E-03 8.65E-03 8.05E-03 7.53E-03 5.83E-03
 elem  6 C   2 5.02E-03 4.94E-03 4.85E-03 5.16E-03 5.19E-03 2.40E-03 2.37E-03 2.55E-03 2.50E-03 2.40E-03 1.26E-03 1.25E-03 1.26E-03 1.22E-03 1.25E-03 1.02E-03 1.03E-03 9.86E-04 1.01E-03 9.71E-04 5.43E-04 5.41E-04 5.56E-04 5.40E-04 5.23E-04
 isot  6 C  12 5.02E-03 4.94E-03 4.85E-03 5.16E-03 5.19E-03 2.40E-03 2.37E-03 2.55E-03 2.50E-03 2.40E-03 1.26E-03 1.25E-03 1.26E-03 1.22E-03 1.25E-03 1.02E-03 1.03E-03 9.86E-04 1.01E-03 9.71E-04 5.43E-04 5.41E-04 5.56E-04 5.40E-04 5.23E-04
 isot  6 C  13 2.08E-10 3.58E-09 1.25E-08 3.02E-08 7.54E-08 1.06E-10 1.58E-09 6.48E-09 1.52E-08 3.90E-08 8.07E-11 1.16E-09 4.40E-09 1.04E-08 2.77E-08 6.21E-11 8.31E-10 3.23E-09 8.00E-09 2.00E-08 3.38E-11 4.65E-10 2.20E-09 5.26E-09 1.21E-08
 elem  7 N   2 1.04E-05 8.68E-06 6.83E-06 5.52E-06 5.27E-06 9.73E-06 7.94E-06 6.00E-06 3.97E-06 2.29E-06 7.52E-06 6.17E-06 4.37E-06 2.72E-06 1.27E-06 6.37E-06 5.34E-06 3.64E-06 2.32E-06 9.69E-07 4.55E-06 3.71E-06 2.64E-06 1.58E-06 5.81E-07
 isot  7 N  14 1.03E-05 8.67E-06 6.83E-06 5.51E-06 5.26E-06 9.65E-06 7.94E-06 6.00E-06 3.97E-06 2.29E-06 7.48E-06 6.17E-06 4.37E-06 2.72E-06 1.27E-06 6.34E-06 5.34E-06 3.64E-06 2.32E-06 9.68E-07 4.54E-06 3.71E-06 2.64E-06 1.58E-06 5.81E-07
 isot  7 N  15 1.44E-07 4.58E-09 2.50E-09 3.92E-09 7.25E-09 7.38E-08 2.23E-09 1.24E-09 1.62E-09 2.61E-09 3.81E-08 1.11E-09 6.75E-10 8.56E-10 1.28E-09 2.98E-08 8.95E-10 4.99E-10 6.77E-10 9.32E-10 1.68E-08 5.43E-10 2.97E-10 3.38E-10 4.93E-10
 elem  8 O   3 1.69E-01 1.69E-01 1.69E-01 1.79E-01 1.81E-01 1.07E-01 1.08E-01 1.16E-01 1.17E-01 1.14E-01 6.58E-02 6.71E-02 6.87E-02 6.83E-02 7.15E-02 5.42E-02 5.57E-02 5.51E-02 5.87E-02 5.83E-02 3.34E-02 3.43E-02 3.64E-02 3.69E-02 3.75E-02
 isot  8 O  16 1.69E-01 1.69E-01 1.69E-01 1.79E-01 1.80E-01 1.07E-01 1.08E-01 1.16E-01 1.17E-01 1.14E-01 6.58E-02 6.71E-02 6.87E-02 6.83E-02 7.15E-02 5.42E-02 5.57E-02 5.51E-02 5.87E-02 5.83E-02 3.33E-02 3.43E-02 3.64E-02 3.69E-02 3.75E-02
 isot  8 O  17 8.57E-09 1.17E-07 2.62E-07 4.26E-07 5.91E-07 4.30E-09 4.92E-08 1.17E-07 1.69E-07 2.03E-07 2.90E-09 3.02E-08 6.39E-08 8.27E-08 8.80E-08 2.25E-09 2.25E-08 4.54E-08 6.38E-08 6.10E-08 1.50E-09 1.23E-08 2.44E-08 3.06E-08 2.84E-08
 isot  8 O  18 2.46E-09 1.90E-09 2.14E-09 3.06E-09 3.98E-09 1.05E-09 7.81E-10 9.56E-10 1.14E-09 1.25E-09 5.89E-10 4.18E-10 4.45E-10 4.86E-10 5.09E-10 6.12E-10 3.41E-10 3.27E-10 3.73E-10 3.60E-10 4.68E-10 2.05E-10 1.74E-10 1.67E-10 1.69E-10
 elem  9 F   1 5.65E-11 1.43E-11 1.46E-11 3.85E-11 1.42E-10 2.21E-11 5.18E-12 6.32E-12 1.63E-11 6.10E-11 9.17E-12 2.23E-12 3.76E-12 8.87E-12 3.03E-11 6.44E-12 1.66E-12 2.89E-12 7.31E-12 2.30E-11 2.83E-12 8.63E-13 1.51E-12 3.61E-12 1.17E-11
 isot  9 F  19 5.65E-11 1.43E-11 1.46E-11 3.85E-11 1.42E-10 2.21E-11 5.18E-12 6.32E-12 1.63E-11 6.10E-11 9.17E-12 2.23E-12 3.76E-12 8.87E-12 3.03E-11 6.44E-12 1.66E-12 2.89E-12 7.31E-12 2.30E-11 2.83E-12 8.63E-13 1.51E-12 3.61E-12 1.17E-11
 elem 10 Ne  3 4.06E-03 3.96E-03 3.88E-03 4.16E-03 4.31E-03 1.75E-03 1.71E-03 1.86E-03 1.84E-03 1.82E-03 7.04E-04 7.01E-04 7.07E-04 6.89E-04 7.66E-04 5.31E-04 5.40E-04 5.19E-04 5.41E-04 5.79E-04 2.64E-04 2.56E-04 2.69E-04 2.63E-04 2.76E-04
 isot 10 Ne 20 4.06E-03 3.96E-03 3.87E-03 4.12E-03 4.07E-03 1.75E-03 1.71E-03 1.86E-03 1.82E-03 1.70E-03 7.04E-04 7.00E-04 7.03E-04 6.76E-04 7.03E-04 5.31E-04 5.39E-04 5.16E-04 5.31E-04 5.35E-04 2.64E-04 2.56E-04 2.67E-04 2.58E-04 2.51E-04
 isot 10 Ne 21 8.60E-09 4.89E-08 1.46E-07 3.88E-07 1.66E-06 3.72E-09 2.05E-08 6.97E-08 1.74E-07 7.19E-07 1.89E-09 1.25E-08 3.97E-08 9.24E-08 3.64E-07 3.75E-09 1.03E-08 3.01E-08 7.74E-08 2.82E-07 1.30E-08 5.58E-09 1.54E-08 3.79E-08 1.46E-07
 isot 10 Ne 22 1.38E-07 2.01E-06 1.22E-05 4.72E-05 2.41E-04 8.23E-08 1.08E-06 6.55E-06 2.27E-05 1.11E-04 4.92E-08 6.46E-07 3.72E-06 1.27E-05 6.25E-05 1.56E-07 4.90E-07 2.61E-06 9.52E-06 4.40E-05 1.91E-07 2.70E-07 1.54E-06 5.20E-06 2.41E-05
 elem 11 Na  1 2.43E-05 2.62E-05 3.22E-05 5.15E-05 1.24E-04 1.10E-05 1.15E-05 1.56E-05 2.33E-05 5.34E-05 4.70E-06 5.06E-06 6.73E-06 1.04E-05 2.63E-05 3.57E-06 3.92E-06 4.99E-06 8.29E-06 1.98E-05 1.81E-06 1.90E-06 2.63E-06 4.14E-06 1.01E-05
 isot 11 Na 23 2.43E-05 2.62E-05 3.22E-05 5.15E-05 1.24E-04 1.10E-05 1.15E-05 1.56E-05 2.33E-05 5.34E-05 4.70E-06 5.06E-06 6.73E-06 1.04E-05 2.63E-05 3.57E-06 3.92E-06 4.99E-06 8.29E-06 1.98E-05 1.81E-06 1.90E-06 2.63E-06 4.14E-06 1.01E-05
 elem 12 Mg  3 4.23E-02 3.75E-02 2.87E-02 2.14E-02 1.20E-02 2.40E-02 2.13E-02 1.72E-02 1.19E-02 6.47E-03 1.23E-02 1.09E-02 8.11E-03 5.41E-03 3.19E-03 9.49E-03 8.48E-03 5.94E-03 4.28E-03 2.39E-03 5.05E-03 4.40E-03 3.31E-03 2.21E-03 1.25E-03
 isot 12 Mg 24 4.23E-02 3.75E-02 2.86E-02 2.12E-02 1.13E-02 2.40E-02 2.13E-02 1.72E-02 1.18E-02 6.16E-03 1.23E-02 1.09E-02 8.09E-03 5.37E-03 3.05E-03 9.49E-03 8.48E-03 5.93E-03 4.25E-03 2.28E-03 5.05E-03 4.40E-03 3.31E-03 2.19E-03 1.20E-03
 isot 12 Mg 25 1.17E-06 1.21E-05 2.99E-05 7.96E-05 2.64E-04 6.02E-07 6.06E-06 1.55E-05 3.69E-05 1.12E-04 3.39E-07 3.12E-06 7.43E-06 1.65E-05 5.13E-05 2.91E-07 2.41E-06 5.47E-06 1.32E-05 3.82E-05 2.33E-07 1.19E-06 2.90E-06 6.44E-06 1.86E-05
 isot 12 Mg 26 1.33E-06 9.15E-06 4.03E-05 1.16E-04 4.58E-04 5.93E-07 4.25E-06 2.08E-05 5.47E-05 2.00E-04 2.73E-07 2.12E-06 9.52E-06 2.38E-05 9.15E-05 9.43E-07 1.80E-06 7.32E-06 1.98E-05 7.21E-05 1.76E-06 9.44E-07 3.84E-06 9.83E-06 3.53E-05
 elem 13 Al  1 1.21E-04 3.83E-04 7.41E-04 9.45E-04 9.48E-04 6.01E-05 2.06E-04 4.28E-04 5.03E-04 4.74E-04 2.69E-05 1.01E-04 1.92E-04 2.18E-04 2.22E-04 2.04E-05 7.82E-05 1.39E-04 1.70E-04 1.65E-04 1.09E-05 4.04E-05 7.65E-05 8.63E-05 8.34E-05
 isot 13 Al 27 1.21E-04 3.83E-04 7.41E-04 9.45E-04 9.48E-04 6.01E-05 2.06E-04 4.28E-04 5.03E-04 4.74E-04 2.69E-05 1.01E-04 1.92E-04 2.18E-04 2.22E-04 2.04E-05 7.82E-05 1.39E-04 1.70E-04 1.65E-04 1.09E-05 4.04E-05 7.65E-05 8.63E-05 8.34E-05
 elem 14 Si  3 4.35E-01 4.45E-01 4.52E-01 4.60E-01 4.37E-01 3.34E-01 3.41E-01 3.59E-01 3.55E-01 3.37E-01 2.38E-01 2.42E-01 2.48E-01 2.45E-01 2.41E-01 2.08E-01 2.14E-01 2.14E-01 2.19E-01 2.12E-01 1.52E-01 1.54E-01 1.61E-01 1.61E-01 1.57E-01
 isot 14 Si 28 4.35E-01 4.44E-01 4.50E-01 4.56E-01 4.24E-01 3.34E-01 3.41E-01 3.58E-01 3.52E-01 3.30E-01 2.37E-01 2.42E-01 2.47E-01 2.44E-01 2.37E-01 2.08E-01 2.14E-01 2.14E-01 2.18E-01 2.09E-01 1.52E-01 1.54E-01 1.61E-01 1.61E-01 1.56E-01
 isot 14 Si 29 1.66E-04 4.63E-04 7.07E-04 1.21E-03 2.99E-03 1.04E-04 2.99E-04 4.74E-04 7.39E-04 1.69E-03 6.39E-05 1.80E-04 2.71E-04 3.84E-04 9.09E-04 5.29E-05 1.46E-04 2.10E-04 3.20E-04 7.09E-04 3.48E-05 8.38E-05 1.31E-04 1.87E-04 4.15E-04
 isot 14 Si 30 1.97E-05 1.86E-04 1.10E-03 2.92E-03 9.45E-03 1.13E-05 1.14E-04 7.00E-04 1.73E-03 5.56E-03 7.56E-06 6.45E-05 3.58E-04 8.54E-04 3.04E-03 8.48E-06 5.27E-05 2.69E-04 6.91E-04 2.34E-03 1.44E-05 3.11E-05 1.58E-04 3.77E-04 1.33E-03
 elem 15 P   1 5.09E-05 1.24E-04 3.57E-04 7.17E-04 1.68E-03 3.81E-05 8.02E-05 2.36E-04 4.43E-04 1.01E-03 2.62E-05 5.22E-05 1.38E-04 2.46E-04 5.98E-04 2.33E-05 4.43E-05 1.09E-04 2.09E-04 4.85E-04 1.87E-05 2.91E-05 7.26E-05 1.30E-04 3.08E-04
 isot 15 P  31 5.09E-05 1.24E-04 3.57E-04 7.17E-04 1.68E-03 3.81E-05 8.02E-05 2.36E-04 4.43E-04 1.01E-03 2.62E-05 5.22E-05 1.38E-04 2.46E-04 5.98E-04 2.33E-05 4.43E-05 1.09E-04 2.09E-04 4.85E-04 1.87E-05 2.91E-05 7.26E-05 1.30E-04 3.08E-04
 elem 16 S   4 2.37E-01 2.35E-01 2.36E-01 2.32E-01 1.95E-01 1.98E-01 1.95E-01 1.99E-01 1.90E-01 1.57E-01 1.45E-01 1.43E-01 1.42E-01 1.35E-01 1.15E-01 1.28E-01 1.28E-01 1.24E-01 1.21E-01 1.01E-01 9.59E-02 9.42E-02 9.51E-02 9.10E-02 7.59E-02
 isot 16 S  32 2.37E-01 2.34E-01 2.34E-01 2.27E-01 1.77E-01 1.98E-01 1.95E-01 1.98E-01 1.86E-01 1.45E-01 1.45E-01 1.43E-01 1.41E-01 1.33E-01 1.06E-01 1.28E-01 1.28E-01 1.23E-01 1.19E-01 9.39E-02 9.59E-02 9.41E-02 9.45E-02 8.95E-02 7.11E-02
 isot 16 S  33 8.03E-05 1.47E-04 2.93E-04 4.60E-04 7.57E-04 4.76E-05 9.38E-05 1.99E-04 3.06E-04 5.19E-04 2.98E-05 6.28E-05 1.27E-04 1.92E-04 3.59E-04 2.47E-05 5.39E-05 1.05E-04 1.69E-04 3.08E-04 1.55E-05 3.52E-05 7.24E-05 1.13E-04 2.16E-04
 isot 16 S  34 1.48E-06 3.12E-04 1.74E-03 5.06E-03 1.71E-02 1.15E-06 2.08E-04 1.25E-03 3.50E-03 1.17E-02 1.37E-06 1.51E-04 8.48E-04 2.28E-03 8.04E-03 2.87E-06 1.32E-04 7.04E-04 2.02E-03 6.78E-03 7.80E-06 9.03E-05 4.91E-04 1.33E-03 4.61E-03
 isot 16 S  36 1.57E-10 7.14E-09 8.41E-08 5.52E-07 1.62E-05 1.34E-10 3.91E-09 4.67E-08 2.95E-07 8.42E-06 1.24E-10 2.49E-09 2.55E-08 1.46E-07 4.02E-06 1.15E-10 2.05E-09 2.02E-08 1.23E-07 3.01E-06 1.09E-10 1.08E-09 1.11E-08 6.54E-08 1.60E-06
 elem 17 Cl  2 1.29E-05 3.64E-05 1.11E-04 2.53E-04 5.13E-04 1.07E-05 2.52E-05 7.87E-05 1.70E-04 3.45E-04 8.58E-06 1.99E-05 5.63E-05 1.14E-04 2.42E-04 8.49E-06 1.85E-05 4.87E-05 1.02E-04 2.11E-04 8.36E-06 1.44E-05 3.72E-05 7.33E-05 1.53E-04
 isot 17 Cl 35 6.62E-06 2.55E-05 8.85E-05 2.14E-04 4.35E-04 6.55E-06 1.73E-05 6.19E-05 1.41E-04 2.90E-04 5.56E-06 1.37E-05 4.36E-05 9.28E-05 2.01E-04 5.82E-06 1.28E-05 3.75E-05 8.31E-05 1.75E-04 6.49E-06 1.02E-05 2.86E-05 5.91E-05 1.26E-04
 isot 17 Cl 37 6.31E-06 1.09E-05 2.26E-05 3.89E-05 7.81E-05 4.11E-06 7.92E-06 1.68E-05 2.82E-05 5.49E-05 3.01E-06 6.20E-06 1.27E-05 2.09E-05 4.07E-05 2.67E-06 5.70E-06 1.12E-05 1.92E-05 3.62E-05 1.87E-06 4.23E-06 8.61E-06 1.42E-05 2.69E-05
 elem 18 Ar  3 5.05E-02 4.84E-02 4.64E-02 4.33E-02 3.61E-02 4.58E-02 4.37E-02 4.25E-02 3.88E-02 3.15E-02 3.43E-02 3.29E-02 3.13E-02 2.86E-02 2.38E-02 3.03E-02 2.94E-02 2.73E-02 2.57E-02 2.10E-02 2.29E-02 2.19E-02 2.12E-02 1.95E-02 1.59E-02
 isot 18 Ar 36 5.05E-02 4.83E-02 4.57E-02 4.10E-02 2.85E-02 4.58E-02 4.36E-02 4.20E-02 3.72E-02 2.63E-02 3.43E-02 3.28E-02 3.09E-02 2.75E-02 1.99E-02 3.03E-02 2.94E-02 2.70E-02 2.46E-02 1.76E-02 2.29E-02 2.19E-02 2.09E-02 1.88E-02 1.35E-02
 isot 18 Ar 38 1.21E-06 1.20E-04 7.18E-04 2.25E-03 7.64E-03 7.33E-07 7.56E-05 5.00E-04 1.55E-03 5.17E-03 6.62E-07 6.11E-05 3.79E-04 1.13E-03 3.92E-03 7.86E-07 5.62E-05 3.28E-04 1.04E-03 3.43E-03 1.63E-06 4.06E-05 2.45E-04 7.29E-04 2.46E-03
 isot 18 Ar 40 3.33E-11 1.60E-09 2.11E-08 1.16E-07 1.33E-06 2.06E-11 7.04E-10 1.02E-08 5.15E-08 6.10E-07 1.59E-11 4.70E-10 5.39E-09 2.38E-08 2.89E-07 1.46E-11 3.97E-10 4.34E-09 2.05E-08 2.22E-07 1.24E-11 1.86E-10 2.18E-09 9.99E-09 1.14E-07
 elem 19 K   3 3.51E-06 2.04E-05 6.33E-05 1.29E-04 2.38E-04 3.28E-06 1.47E-05 4.68E-05 9.31E-05 1.69E-04 2.92E-06 1.21E-05 3.68E-05 7.10E-05 1.33E-04 2.91E-06 1.14E-05 3.33E-05 6.59E-05 1.21E-04 3.03E-06 9.03E-06 2.80E-05 5.16E-05 9.24E-05
 isot 19 K  39 2.84E-06 1.86E-05 5.92E-05 1.22E-04 2.26E-04 2.72E-06 1.33E-05 4.35E-05 8.76E-05 1.60E-04 2.42E-06 1.10E-05 3.42E-05 6.67E-05 1.26E-04 2.44E-06 1.04E-05 3.10E-05 6.20E-05 1.15E-04 2.65E-06 8.21E-06 2.61E-05 4.86E-05 8.78E-05
 isot 19 K  40 8.30E-11 3.17E-09 2.45E-08 1.53E-07 5.16E-07 5.35E-11 1.91E-09 1.56E-08 9.18E-08 2.94E-07 4.14E-11 1.36E-09 9.47E-09 4.99E-08 1.66E-07 3.68E-11 1.16E-09 7.77E-09 4.21E-08 1.33E-07 2.27E-11 7.90E-10 5.48E-09 2.78E-08 8.55E-08
 isot 19 K  41 6.71E-07 1.72E-06 4.15E-06 7.30E-06 1.17E-05 5.64E-07 1.35E-06 3.20E-06 5.43E-06 8.31E-06 4.97E-07 1.11E-06 2.52E-06 4.16E-06 6.51E-06 4.75E-07 1.05E-06 2.27E-06 3.88E-06 5.93E-06 3.83E-07 8.23E-07 1.81E-06 2.98E-06 4.57E-06
 elem 20 Ca  6 4.90E-02 4.58E-02 4.18E-02 3.57E-02 2.49E-02 4.88E-02 4.58E-02 4.26E-02 3.71E-02 2.66E-02 3.79E-02 3.57E-02 3.28E-02 2.83E-02 2.05E-02 3.31E-02 3.17E-02 2.84E-02 2.53E-02 1.81E-02 2.50E-02 2.36E-02 2.20E-02 1.93E-02 1.38E-02
 isot 20 Ca 40 4.90E-02 4.58E-02 4.17E-02 3.56E-02 2.47E-02 4.88E-02 4.58E-02 4.26E-02 3.71E-02 2.65E-02 3.78E-02 3.57E-02 3.28E-02 2.82E-02 2.04E-02 3.31E-02 3.17E-02 2.83E-02 2.53E-02 1.80E-02 2.50E-02 2.35E-02 2.19E-02 1.92E-02 1.37E-02
 isot 20 Ca 42 1.75E-08 2.08E-06 1.49E-05 5.12E-05 1.69E-04 1.14E-08 1.38E-06 1.05E-05 3.54E-05 1.12E-04 1.08E-08 1.16E-06 8.36E-06 2.69E-05 8.77E-05 1.17E-08 1.10E-06 7.38E-06 2.50E-05 7.82E-05 1.32E-08 8.25E-07 5.69E-06 1.81E-05 5.72E-05
 isot 20 Ca 43 1.06E-09 4.73E-09 3.87E-08 1.92E-07 1.02E-06 9.39E-10 2.70E-09 2.32E-08 1.09E-07 5.49E-07 1.41E-09 1.74E-09 1.44E-08 6.85E-08 3.34E-07 9.57E-09 1.49E-08 1.31E-07 1.01E-07 3.08E-07 5.46E-08 8.03E-08 4.06E-07 3.37E-07 2.70E-07
 isot 20 Ca 44 2.70E-05 2.47E-05 2.19E-05 1.81E-05 1.56E-05 3.15E-05 2.93E-05 2.65E-05 2.33E-05 1.89E-05 3.03E-05 2.69E-05 2.39E-05 2.09E-05 1.59E-05 2.90E-05 2.92E-05 3.11E-05 2.39E-05 1.95E-05 3.54E-05 4.45E-05 4.65E-05 4.02E-05 2.45E-05
 isot 20 Ca 46 3.75E-09 4.60E-09 1.47E-08 6.81E-08 8.42E-07 3.50E-09 3.91E-09 9.14E-09 3.23E-08 3.73E-07 3.48E-09 3.76E-09 6.23E-09 1.60E-08 1.56E-07 3.46E-09 3.70E-09 5.72E-09 1.42E-08 1.18E-07 3.45E-09 3.60E-09 4.66E-09 8.88E-09 5.75E-08
 isot 20 Ca 48 1.57E-08 1.65E-08 2.18E-08 4.21E-08 2.65E-07 1.55E-08 1.62E-08 2.10E-08 3.41E-08 1.59E-07 1.54E-08 1.65E-08 2.02E-08 3.04E-08 1.17E-07 1.58E-08 1.67E-08 2.04E-08 3.03E-08 1.08E-07 1.56E-08 1.64E-08 1.87E-08 2.90E-08 8.89E-08
 elem 21 Sc  1 9.90E-08 1.52E-07 2.84E-07 5.54E-07 1.76E-06 8.71E-08 1.38E-07 2.39E-07 4.03E-07 1.02E-06 8.01E-08 1.15E-07 1.89E-07 2.88E-07 6.28E-07 7.73E-08 1.08E-07 1.70E-07 2.64E-07 5.35E-07 6.69E-08 8.74E-08 1.34E-07 1.99E-07 3.65E-07
 isot 21 Sc 45 9.90E-08 1.52E-07 2.84E-07 5.54E-07 1.76E-06 8.71E-08 1.38E-07 2.39E-07 4.03E-07 1.02E-06 8.01E-08 1.15E-07 1.89E-07 2.88E-07 6.28E-07 7.73E-08 1.08E-07 1.70E-07 2.64E-07 5.35E-07 6.69E-08 8.74E-08 1.34E-07 1.99E-07 3.65E-07
 elem 22 Ti  5 7.19E-04 7.11E-04 6.96E-04 6.75E-04 7.76E-04 8.96E-04 8.90E-04 8.62E-04 8.52E-04 8.91E-04 8.55E-04 8.47E-04 8.40E-04 8.03E-04 8.28E-04 7.81E-04 7.85E-04 7.69E-04 7.66E-04 7.93E-04 6.87E-04 6.90E-04 6.94E-04 6.90E-04 7.25E-04
 isot 22 Ti 46 9.24E-08 1.85E-06 1.13E-05 3.21E-05 8.62E-05 8.85E-08 1.38E-06 8.23E-06 2.32E-05 6.07E-05 1.11E-07 1.16E-06 6.65E-06 1.79E-05 4.76E-05 1.22E-06 1.16E-06 5.93E-06 1.66E-05 4.32E-05 6.42E-06 1.06E-06 4.65E-06 1.24E-05 3.24E-05
 isot 22 Ti 47 1.88E-08 1.95E-08 2.00E-07 9.99E-07 4.77E-06 2.20E-08 1.43E-08 1.30E-07 6.39E-07 2.84E-06 4.05E-08 1.39E-08 1.06E-07 4.65E-07 1.89E-06 1.51E-06 1.20E-07 3.64E-07 5.85E-07 1.86E-06 7.62E-06 5.00E-07 9.07E-07 1.26E-06 1.72E-06
 isot 22 Ti 48 4.17E-04 4.00E-04 3.53E-04 2.74E-04 1.93E-04 5.97E-04 5.79E-04 5.20E-04 4.55E-04 3.30E-04 5.57E-04 5.37E-04 5.02E-04 4.16E-04 2.89E-04 4.82E-04 4.77E-04 4.35E-04 3.83E-04 2.63E-04 3.79E-04 3.85E-04 3.64E-04 3.17E-04 2.14E-04
 isot 22 Ti 49 8.63E-06 1.19E-05 1.88E-05 2.42E-05 2.88E-05 7.62E-06 1.42E-05 2.22E-05 3.05E-05 3.85E-05 6.11E-06 1.33E-05 2.09E-05 2.74E-05 3.38E-05 5.39E-06 1.20E-05 1.80E-05 2.50E-05 3.03E-05 4.34E-06 9.72E-06 1.47E-05 2.00E-05 2.42E-05
 isot 22 Ti 50 2.93E-04 2.98E-04 3.12E-04 3.44E-04 4.63E-04 2.92E-04 2.96E-04 3.11E-04 3.42E-04 4.59E-04 2.91E-04 2.96E-04 3.10E-04 3.42E-04 4.56E-04 2.91E-04 2.95E-04 3.10E-04 3.41E-04 4.55E-04 2.90E-04 2.94E-04 3.09E-04 3.40E-04 4.53E-04
 elem 23 V   2 6.31E-05 7.25E-05 1.01E-04 1.35E-04 2.20E-04 6.45E-05 7.63E-05 1.11E-04 1.54E-04 2.47E-04 6.45E-05 7.62E-05 1.11E-04 1.46E-04 2.25E-04 6.37E-05 7.43E-05 1.03E-04 1.39E-04 2.09E-04 6.36E-05 7.12E-05 9.53E-05 1.24E-04 1.80E-04
 isot 23 V  50 1.79E-08 1.85E-08 3.11E-08 1.50E-07 6.12E-07 1.71E-08 1.75E-08 2.46E-08 8.25E-08 3.39E-07 1.66E-08 1.69E-08 2.01E-08 4.21E-08 1.76E-07 1.65E-08 1.69E-08 1.94E-08 3.61E-08 1.36E-07 1.65E-08 1.67E-08 1.83E-08 2.70E-08 8.28E-08
 isot 23 V  51 6.31E-05 7.25E-05 1.01E-04 1.35E-04 2.20E-04 6.45E-05 7.62E-05 1.11E-04 1.54E-04 2.47E-04 6.45E-05 7.62E-05 1.11E-04 1.46E-04 2.25E-04 6.37E-05 7.43E-05 1.03E-04 1.39E-04 2.09E-04 6.36E-05 7.12E-05 9.53E-05 1.23E-04 1.80E-04
 elem 24 Cr  4 1.33E-02 1.32E-02 1.29E-02 1.22E-02 1.50E-02 1.95E-02 1.95E-02 1.85E-02 1.84E-02 1.97E-02 2.11E-02 2.09E-02 2.10E-02 1.88E-02 1.89E-02 1.83E-02 1.83E-02 1.77E-02 1.76E-02 1.74E-02 1.52E-02 1.51E-02 1.50E-02 1.48E-02 1.50E-02
 isot 24 Cr 50 4.99E-05 8.41E-05 2.12E-04 5.29E-04 1.70E-03 5.78E-05 8.79E-05 2.06E-04 4.97E-04 1.58E-03 6.25E-05 8.55E-05 1.83E-04 4.06E-04 1.26E-03 6.87E-05 8.28E-05 1.66E-04 3.74E-04 1.13E-03 8.98E-05 7.73E-05 1.42E-04 3.00E-04 8.98E-04
 isot 24 Cr 52 1.07E-02 1.04E-02 9.68E-03 8.37E-03 8.82E-03 1.68E-02 1.66E-02 1.51E-02 1.41E-02 1.30E-02 1.84E-02 1.79E-02 1.74E-02 1.46E-02 1.26E-02 1.57E-02 1.54E-02 1.43E-02 1.35E-02 1.15E-02 1.26E-02 1.23E-02 1.18E-02 1.10E-02 9.63E-03
 isot 24 Cr 53 6.19E-04 7.28E-04 9.56E-04 1.14E-03 1.71E-03 7.01E-04 9.00E-04 1.21E-03 1.59E-03 2.35E-03 7.01E-04 9.64E-04 1.36E-03 1.64E-03 2.29E-03 6.42E-04 8.79E-04 1.16E-03 1.52E-03 2.07E-03 5.65E-04 7.79E-04 1.01E-03 1.28E-03 1.72E-03
 isot 24 Cr 54 1.94E-03 1.96E-03 2.04E-03 2.21E-03 2.76E-03 1.94E-03 1.97E-03 2.04E-03 2.21E-03 2.76E-03 1.94E-03 1.97E-03 2.04E-03 2.20E-03 2.76E-03 1.94E-03 1.96E-03 2.04E-03 2.21E-03 2.76E-03 1.94E-03 1.96E-03 2.04E-03 2.20E-03 2.76E-03
 elem 25 Mn  1 4.16E-03 5.32E-03 6.98E-03 8.57E-03 1.26E-02 4.45E-03 6.24E-03 8.76E-03 1.19E-02 1.83E-02 4.43E-03 6.53E-03 1.02E-02 1.30E-02 2.05E-02 4.38E-03 6.06E-03 8.73E-03 1.21E-02 1.81E-02 4.33E-03 5.58E-03 7.76E-03 1.04E-02 1.52E-02
 isot 25 Mn 55 4.16E-03 5.32E-03 6.98E-03 8.57E-03 1.26E-02 4.45E-03 6.24E-03 8.76E-03 1.19E-02 1.83E-02 4.43E-03 6.53E-03 1.02E-02 1.30E-02 2.05E-02 4.38E-03 6.06E-03 8.73E-03 1.21E-02 1.81E-02 4.33E-03 5.58E-03 7.76E-03 1.04E-02 1.52E-02
 elem 26 Fe  4 3.42E-01 3.43E-01 3.43E-01 3.35E-01 3.90E-01 5.65E-01 5.66E-01 5.38E-01 5.54E-01 5.95E-01 7.92E-01 7.89E-01 7.82E-01 7.84E-01 7.70E-01 8.57E-01 8.49E-01 8.51E-01 8.34E-01 8.07E-01 9.75E-01 9.76E-01 9.57E-01 9.40E-01 8.81E-01
 isot 26 Fe 54 3.69E-02 4.05E-02 5.37E-02 8.02E-02 1.54E-01 3.67E-02 4.05E-02 5.49E-02 8.47E-02 1.74E-01 3.67E-02 4.03E-02 5.51E-02 8.07E-02 1.65E-01 3.67E-02 3.97E-02 5.13E-02 7.61E-02 1.49E-01 3.67E-02 3.89E-02 4.80E-02 6.69E-02 1.23E-01
 isot 26 Fe 56 2.97E-01 2.94E-01 2.80E-01 2.44E-01 2.22E-01 5.19E-01 5.16E-01 4.72E-01 4.56E-01 4.04E-01 7.45E-01 7.38E-01 7.14E-01 6.85E-01 5.81E-01 8.08E-01 7.96E-01 7.83E-01 7.37E-01 6.30E-01 9.24E-01 9.19E-01 8.88E-01 8.47E-01 7.22E-01
 isot 26 Fe 57 3.74E-03 4.13E-03 4.96E-03 5.71E-03 7.22E-03 4.37E-03 4.90E-03 6.09E-03 7.75E-03 1.07E-02 5.34E-03 6.28E-03 8.00E-03 1.26E-02 1.78E-02 6.67E-03 8.90E-03 1.18E-02 1.50E-02 2.21E-02 8.84E-03 1.26E-02 1.58E-02 2.04E-02 2.95E-02
 isot 26 Fe 58 4.77E-03 4.81E-03 4.97E-03 5.29E-03 6.35E-03 4.78E-03 4.83E-03 4.98E-03 5.30E-03 6.35E-03 4.78E-03 4.83E-03 4.99E-03 5.31E-03 6.36E-03 4.79E-03 4.84E-03 5.00E-03 5.32E-03 6.36E-03 4.79E-03 4.84E-03 5.00E-03 5.32E-03 6.36E-03
 elem 27 Co  1 3.41E-04 3.31E-04 3.38E-04 3.43E-04 4.18E-04 3.57E-04 3.45E-04 3.54E-04 3.66E-04 4.27E-04 4.18E-04 3.46E-04 3.50E-04 4.62E-04 4.23E-04 1.07E-03 3.67E-04 5.32E-04 6.22E-04 8.51E-04 1.70E-03 4.04E-04 7.38E-04 1.01E-03 1.39E-03
 isot 27 Co 59 3.41E-04 3.31E-04 3.38E-04 3.43E-04 4.18E-04 3.57E-04 3.45E-04 3.54E-04 3.66E-04 4.27E-04 4.18E-04 3.46E-04 3.50E-04 4.62E-04 4.23E-04 1.07E-03 3.67E-04 5.32E-04 6.22E-04 8.51E-04 1.70E-03 4.04E-04 7.38E-04 1.01E-03 1.39E-03
 elem 28 Ni  5 2.32E-02 2.38E-02 2.59E-02 2.99E-02 4.15E-02 2.31E-02 2.37E-02 2.60E-02 3.07E-02 4.53E-02 2.32E-02 2.39E-02 2.67E-02 3.95E-02 7.01E-02 2.78E-02 2.85E-02 3.53E-02 4.74E-02 9.62E-02 3.63E-02 3.65E-02 4.49E-02 6.54E-02 1.36E-01
 isot 28 Ni 58 1.82E-02 1.86E-02 2.06E-02 2.43E-02 3.42E-02 1.81E-02 1.86E-02 2.08E-02 2.53E-02 3.86E-02 1.82E-02 1.88E-02 2.16E-02 3.28E-02 6.39E-02 1.89E-02 1.88E-02 2.49E-02 3.76E-02 8.35E-02 1.99E-02 1.90E-02 2.77E-02 4.71E-02 1.15E-01
 isot 28 Ni 60 3.61E-03 3.64E-03 3.70E-03 3.79E-03 4.58E-03 3.60E-03 3.62E-03 3.66E-03 3.74E-03 4.34E-03 3.64E-03 3.66E-03 3.62E-03 4.62E-03 4.11E-03 7.39E-03 8.06E-03 8.20E-03 6.86E-03 6.72E-03 1.49E-02 1.56E-02 1.41E-02 1.30E-02 1.01E-02
 isot 28 Ni 61 2.41E-05 2.60E-05 3.32E-05 4.80E-05 1.51E-04 2.40E-05 2.52E-05 2.92E-05 3.58E-05 8.98E-05 2.40E-05 2.53E-05 2.65E-05 6.46E-05 5.47E-05 4.83E-05 1.06E-04 1.56E-04 1.57E-04 2.45E-04 1.15E-04 2.78E-04 3.40E-04 4.18E-04 5.05E-04
 isot 28 Ni 62 1.38E-03 1.40E-03 1.49E-03 1.72E-03 2.45E-03 1.37E-03 1.39E-03 1.47E-03 1.63E-03 2.15E-03 1.37E-03 1.39E-03 1.45E-03 1.94E-03 1.97E-03 1.37E-03 1.44E-03 2.02E-03 2.72E-03 5.64E-03 1.38E-03 1.54E-03 2.75E-03 4.81E-03 1.02E-02
 isot 28 Ni 64 3.50E-05 3.59E-05 4.03E-05 5.57E-05 1.40E-04 3.49E-05 3.59E-05 3.94E-05 5.14E-05 1.12E-04 3.47E-05 3.57E-05 3.95E-05 4.84E-05 9.56E-05 3.48E-05 3.56E-05 3.91E-05 4.81E-05 9.08E-05 3.52E-05 3.62E-05 3.97E-05 4.78E-05 8.63E-05
 elem 29 Cu  2 1.05E-06 2.04E-06 1.18E-05 3.53E-05 9.72E-05 1.12E-06 1.42E-06 6.87E-06 1.86E-05 4.92E-05 1.34E-06 1.02E-06 3.22E-06 8.25E-06 2.42E-05 5.27E-05 1.17E-05 3.44E-06 7.34E-06 2.11E-05 1.57E-04 2.73E-05 4.14E-06 7.20E-06 1.66E-05
 isot 29 Cu 63 8.44E-07 1.30E-06 6.84E-06 1.55E-05 3.79E-05 9.23E-07 8.90E-07 3.90E-06 7.91E-06 1.82E-05 1.15E-06 6.49E-07 1.83E-06 3.67E-06 8.29E-06 5.25E-05 1.09E-05 1.86E-06 3.42E-06 8.35E-06 1.57E-04 2.55E-05 2.03E-06 3.55E-06 8.25E-06
 isot 29 Cu 65 2.03E-07 7.43E-07 4.97E-06 1.99E-05 5.93E-05 1.95E-07 5.33E-07 2.98E-06 1.07E-05 3.09E-05 1.90E-07 3.75E-07 1.39E-06 4.59E-06 1.59E-05 2.73E-07 7.34E-07 1.57E-06 3.92E-06 1.27E-05 5.36E-07 1.77E-06 2.11E-06 3.65E-06 8.33E-06
 elem 30 Zn  5 2.29E-06 1.16E-05 6.16E-05 1.43E-04 1.45E-04 2.33E-06 7.70E-06 3.99E-05 8.72E-05 8.44E-05 2.55E-06 4.64E-06 2.04E-05 5.17E-05 4.83E-05 7.84E-05 1.01E-04 4.93E-05 6.68E-05 1.10E-04 2.84E-04 3.05E-04 9.90E-05 1.35E-04 1.92E-04
 isot 30 Zn 64 2.10E-06 8.76E-06 2.22E-05 1.75E-05 7.26E-06 2.15E-06 5.41E-06 1.26E-05 9.67E-06 4.31E-06 2.38E-06 3.03E-06 5.53E-06 6.74E-06 2.56E-06 7.64E-05 9.67E-05 2.62E-05 1.45E-05 1.12E-05 2.75E-04 2.93E-04 6.15E-05 4.50E-05 2.37E-05
 isot 30 Zn 66 1.47E-07 2.16E-06 3.70E-05 1.07E-04 9.85E-05 1.44E-07 1.81E-06 2.55E-05 6.64E-05 5.92E-05 1.37E-07 1.30E-06 1.39E-05 3.92E-05 3.46E-05 3.01E-07 3.90E-06 2.24E-05 4.77E-05 8.96E-05 8.69E-07 1.09E-05 3.70E-05 8.73E-05 1.63E-04
 isot 30 Zn 67 1.22E-08 7.94E-08 5.28E-07 2.14E-06 9.36E-06 1.18E-08 5.40E-08 3.53E-07 1.24E-06 4.82E-06 1.20E-08 3.39E-08 1.87E-07 5.65E-07 2.27E-06 4.66E-07 9.22E-08 1.52E-07 4.62E-07 1.70E-06 1.77E-06 2.23E-07 1.06E-07 3.02E-07 1.00E-06
 isot 30 Zn 68 3.64E-08 5.62E-07 1.91E-06 1.60E-05 2.92E-05 3.07E-08 4.20E-07 1.34E-06 9.78E-06 1.57E-05 2.65E-08 2.83E-07 7.30E-07 5.05E-06 8.62E-06 1.25E-06 4.84E-07 5.69E-07 4.06E-06 6.88E-06 5.91E-06 1.07E-06 3.84E-07 2.27E-06 4.23E-06
 isot 30 Zn 70 2.93E-10 1.46E-09 1.89E-08 1.64E-07 7.38E-07 2.71E-10 8.44E-10 1.12E-08 9.88E-08 3.89E-07 2.44E-10 5.27E-10 5.44E-09 4.71E-08 2.01E-07 2.54E-10 4.79E-10 4.28E-09 3.76E-08 1.49E-07 2.56E-10 3.84E-10 2.73E-09 2.24E-08 8.33E-08
 elem 31 Ga  2 1.60E-09 8.67E-08 1.12E-06 6.21E-06 4.37E-06 1.10E-09 6.55E-08 8.24E-07 3.86E-06 2.29E-06 7.21E-10 4.51E-08 4.73E-07 2.17E-06 1.33E-06 1.43E-09 3.92E-08 3.64E-07 1.77E-06 1.08E-06 4.98E-09 2.98E-08 2.37E-07 1.06E-06 6.72E-07
 isot 31 Ga 69 1.40E-09 8.06E-08 1.01E-06 4.99E-06 2.83E-06 9.59E-10 6.11E-08 7.32E-07 3.06E-06 1.50E-06 6.40E-10 4.20E-08 4.09E-07 1.71E-06 8.76E-07 7.75E-10 3.61E-08 3.10E-07 1.39E-06 7.18E-07 2.58E-09 2.68E-08 1.96E-07 8.25E-07 4.54E-07
 isot 31 Ga 71 1.98E-10 6.07E-09 1.10E-07 1.23E-06 1.53E-06 1.39E-10 4.36E-09 9.19E-08 8.00E-07 7.89E-07 8.13E-11 3.06E-09 6.40E-08 4.61E-07 4.58E-07 6.53E-10 3.10E-09 5.37E-08 3.78E-07 3.61E-07 2.40E-09 3.06E-09 4.03E-08 2.39E-07 2.18E-07
 elem 32 Ge  5 6.88E-09 7.44E-07 1.38E-05 3.50E-05 8.41E-06 5.22E-09 7.41E-07 1.12E-05 2.42E-05 5.04E-06 3.72E-09 6.45E-07 7.73E-06 1.57E-05 3.17E-06 3.92E-08 6.64E-07 6.57E-06 1.39E-05 3.46E-06 2.29E-07 7.38E-07 4.81E-06 1.02E-05 3.65E-06
 isot 32 Ge 70 4.18E-09 6.55E-07 1.08E-05 2.02E-05 3.57E-06 3.56E-09 6.42E-07 8.47E-06 1.36E-05 2.21E-06 2.61E-09 5.46E-07 5.58E-06 8.55E-06 1.43E-06 2.17E-08 5.66E-07 4.70E-06 7.57E-06 1.99E-06 1.25E-07 6.56E-07 3.49E-06 5.90E-06 2.64E-06
 isot 32 Ge 72 2.07E-09 7.83E-08 2.90E-06 1.40E-05 4.19E-06 1.27E-09 9.04E-08 2.64E-06 1.00E-05 2.51E-06 8.56E-10 9.23E-08 2.09E-06 6.80E-06 1.56E-06 1.72E-08 9.14E-08 1.80E-06 6.00E-06 1.33E-06 1.04E-07 7.75E-08 1.26E-06 4.07E-06 9.25E-07
 isot 32 Ge 73 4.99E-10 9.64E-09 5.49E-08 1.15E-07 1.55E-07 3.14E-10 7.63E-09 5.00E-08 7.92E-08 7.78E-08 2.06E-10 6.42E-09 4.70E-08 5.86E-08 4.02E-08 1.74E-10 5.78E-09 4.29E-08 5.29E-08 3.04E-08 1.89E-10 4.46E-09 3.60E-08 4.09E-08 1.79E-08
 isot 32 Ge 74 9.19E-11 1.11E-09 3.18E-08 5.62E-07 4.60E-07 5.76E-11 6.39E-10 2.55E-08 3.74E-07 2.25E-07 3.41E-11 3.93E-10 1.98E-08 2.59E-07 1.28E-07 3.09E-11 3.30E-10 1.71E-08 2.27E-07 1.06E-07 2.37E-11 2.33E-10 1.30E-08 1.56E-07 6.89E-08
 isot 32 Ge 76 3.74E-11 2.22E-10 1.99E-09 1.28E-08 4.04E-08 2.19E-11 1.12E-10 1.21E-09 7.57E-09 2.04E-08 1.31E-11 5.71E-11 7.26E-10 4.65E-09 1.02E-08 1.07E-11 4.58E-11 6.21E-10 4.05E-09 7.48E-09 6.94E-12 2.62E-11 5.45E-10 3.02E-09 4.19E-09
 elem 33 As  1 1.57E-10 4.78E-09 9.25E-08 6.46E-07 1.71E-07 9.85E-11 4.83E-09 8.08E-08 4.40E-07 9.15E-08 5.43E-11 5.19E-09 7.41E-08 3.30E-07 5.59E-08 4.27E-11 5.06E-09 6.73E-08 2.99E-07 4.80E-08 6.06E-11 4.48E-09 5.35E-08 2.18E-07 3.42E-08
 isot 33 As 75 1.57E-10 4.78E-09 9.25E-08 6.46E-07 1.71E-07 9.85E-11 4.83E-09 8.08E-08 4.40E-07 9.15E-08 5.43E-11 5.19E-09 7.41E-08 3.30E-07 5.59E-08 4.27E-11 5.06E-09 6.73E-08 2.99E-07 4.80E-08 6.06E-11 4.48E-09 5.35E-08 2.18E-07 3.42E-08
 elem 34 Se  5 4.12E-09 2.46E-07 4.96E-06 8.75E-06 6.77E-07 3.48E-09 3.23E-07 5.12E-06 7.17E-06 4.29E-07 2.83E-09 3.83E-07 4.86E-06 5.85E-06 2.88E-07 2.57E-09 3.92E-07 4.62E-06 5.56E-06 2.54E-07 2.28E-09 3.56E-07 3.75E-06 4.58E-06 2.01E-07
 isot 34 Se 74 3.07E-09 1.90E-07 2.42E-06 3.42E-06 2.04E-07 2.51E-09 2.37E-07 2.40E-06 2.84E-06 1.40E-07 2.07E-09 2.63E-07 2.14E-06 2.30E-06 9.91E-08 1.87E-09 2.61E-07 1.98E-06 2.18E-06 9.05E-08 1.68E-09 2.23E-07 1.53E-06 1.78E-06 7.72E-08
 isot 34 Se 76 5.12E-10 5.17E-08 2.45E-06 4.84E-06 3.08E-07 6.05E-10 8.34E-08 2.63E-06 3.98E-06 2.06E-07 5.33E-10 1.18E-07 2.62E-06 3.26E-06 1.45E-07 5.00E-10 1.28E-07 2.54E-06 3.11E-06 1.28E-07 4.74E-10 1.31E-07 2.12E-06 2.58E-06 1.02E-07
 isot 34 Se 77 3.34E-10 2.14E-09 1.00E-08 5.93E-08 4.50E-08 2.66E-10 1.57E-09 9.31E-09 3.95E-08 2.22E-08 1.81E-10 1.51E-09 1.04E-08 3.18E-08 1.27E-08 1.55E-10 1.51E-09 1.05E-08 2.93E-08 1.03E-08 1.08E-10 1.47E-09 1.03E-08 2.30E-08 6.34E-09
 isot 34 Se 78 6.55E-11 1.19E-09 8.01E-08 4.04E-07 7.35E-08 3.59E-11 8.67E-10 8.30E-08 2.98E-07 4.13E-08 1.88E-11 7.96E-10 9.19E-08 2.46E-07 2.26E-08 1.51E-11 8.01E-10 9.10E-08 2.35E-07 1.83E-08 9.17E-12 8.37E-10 8.25E-08 2.02E-07 1.17E-08
 isot 34 Se 80 1.32E-10 6.07E-10 4.89E-09 2.08E-08 4.60E-08 6.46E-11 2.99E-10 2.84E-09 1.08E-08 2.04E-08 2.92E-11 1.44E-10 1.68E-09 6.79E-09 9.07E-09 2.26E-11 1.13E-10 1.51E-09 6.21E-09 6.83E-09 1.28E-11 6.21E-11 1.28E-09 4.80E-09 3.37E-09
 elem 35 Br  1 7.37E-11 3.09E-09 3.31E-08 5.18E-08 1.56E-08 5.03E-11 2.88E-09 3.03E-08 3.72E-08 7.58E-09 3.78E-11 3.55E-09 3.67E-08 3.46E-08 3.76E-09 3.24E-11 3.78E-09 3.91E-08 3.48E-08 2.83E-09 2.72E-11 4.07E-09 3.96E-08 3.46E-08 1.75E-09
 isot 35 Br 79 7.37E-11 3.09E-09 3.31E-08 5.18E-08 1.56E-08 5.03E-11 2.88E-09 3.03E-08 3.72E-08 7.58E-09 3.78E-11 3.55E-09 3.67E-08 3.46E-08 3.76E-09 3.24E-11 3.78E-09 3.91E-08 3.48E-08 2.83E-09 2.72E-11 4.07E-09 3.96E-08 3.46E-08 1.75E-09
 elem 36 Kr  2 1.36E-09 5.32E-08 8.97E-07 7.24E-07 3.06E-08 1.61E-09 7.57E-08 1.11E-06 6.81E-07 1.93E-08 1.47E-09 1.16E-07 1.35E-06 6.57E-07 1.31E-08 1.36E-09 1.34E-07 1.44E-06 6.52E-07 1.11E-08 1.20E-09 1.61E-07 1.44E-06 6.64E-07 7.94E-09
 isot 36 Kr 78 1.18E-09 2.95E-08 1.89E-07 1.24E-07 5.42E-09 1.44E-09 3.77E-08 2.24E-07 1.16E-07 3.40E-09 1.24E-09 5.28E-08 2.66E-07 1.15E-07 2.29E-09 1.16E-09 5.85E-08 2.83E-07 1.16E-07 1.90E-09 9.85E-10 6.46E-08 2.87E-07 1.25E-07 1.42E-09
 isot 36 Kr 80 1.76E-10 2.37E-08 7.08E-07 6.00E-07 2.52E-08 1.75E-10 3.80E-08 8.89E-07 5.65E-07 1.59E-08 2.23E-10 6.32E-08 1.08E-06 5.42E-07 1.08E-08 2.07E-10 7.58E-08 1.15E-06 5.36E-07 9.18E-09 2.19E-10 9.63E-08 1.15E-06 5.39E-07 6.51E-09


==> anc/Table_A2.txt <==
Table A2. Nucleosynthesis in sub-Chandrasekhar mass detonation models with standard $^{12}$C+$^{16}$O reaction rate. 
The nucleosynthesis of each model is given in one column, and each model is identified by the progenitor white dwarf mass, $M_{WD}$, and metallicity, Z. In total, there are reported 25 models.

- The first data row gives the progenitor white dwarf mass for each model, in units of solar masses. Format: 14x,25(5x,f4.2).
- The second data row gives the progenitor metallicity of each model. Format: 14x,25(2x,e7.1).
- Rows starting by the char 'elem' give the yields, in solar masses, of an element identified by its atomic number and symbol. Format: 
  1x, a4 char 'elem' or 'isot'
  1x, i2 atomic number
  1x, a2 atomic symbol
  1x, i2 number of isotopes reported in the following for this element
  25(1x,e8.2) yield of the element in each model
- Rows starting by the char 'isot' give the yields, in solar masses, of an isotope identified by its atomic number, symbol, and baryon number. Format:
  1x, a4 char 'elem' or 'isot'
  1x, i2 atomic number
  1x, a2 atomic symbol
  1x, i2 baryon number
  25(1x,e8.2) yield of the isotope in each model

 M_WD              0.88     0.88     0.88     0.88     0.88     0.97     0.97     0.97     0.97     0.97     1.06     1.06     1.06     1.06     1.06     1.10     1.10     1.10     1.10     1.10     1.15     1.15     1.15     1.15     1.15
 Z              2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2  2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2  2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2  2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2  2.25E-4  2.25E-3  9.00E-3  2.25E-2  6.75E-2
 elem  2 He  2 9.87E-08 9.71E-08 7.65E-08 3.33E-08 2.92E-10 2.25E-04 2.39E-04 2.72E-04 3.35E-04 4.93E-04 5.13E-03 5.13E-03 4.90E-03 4.43E-03 2.84E-03 6.91E-03 6.87E-03 6.48E-03 5.70E-03 3.52E-03 7.90E-03 7.81E-03 7.27E-03 6.34E-03 4.06E-03
 isot  2 He  3 1.97E-16 1.97E-16 1.99E-16 2.04E-16 2.39E-16 7.16E-16 7.09E-16 6.89E-16 6.52E-16 5.39E-16 2.13E-15 2.11E-15 3.26E-15 3.06E-15 4.47E-15 7.08E-13 7.45E-13 8.09E-13 9.20E-13 1.21E-12 4.26E-12 4.26E-12 4.22E-12 4.20E-12 4.03E-12
 isot  2 He  4 9.87E-08 9.71E-08 7.65E-08 3.33E-08 2.92E-10 2.25E-04 2.39E-04 2.72E-04 3.35E-04 4.93E-04 5.13E-03 5.13E-03 4.90E-03 4.43E-03 2.84E-03 6.91E-03 6.87E-03 6.48E-03 5.70E-03 3.52E-03 7.90E-03 7.81E-03 7.27E-03 6.34E-03 4.06E-03
 elem  6 C   2 4.10E-03 4.08E-03 3.99E-03 3.83E-03 3.33E-03 1.67E-03 1.66E-03 1.63E-03 1.56E-03 1.36E-03 7.21E-04 7.20E-04 6.99E-04 6.66E-04 5.76E-04 4.92E-04 4.91E-04 4.75E-04 4.51E-04 3.87E-04 3.00E-04 2.99E-04 2.88E-04 2.72E-04 2.30E-04
 isot  6 C  12 4.10E-03 4.08E-03 3.99E-03 3.83E-03 3.33E-03 1.67E-03 1.66E-03 1.62E-03 1.55E-03 1.36E-03 7.21E-04 7.19E-04 6.99E-04 6.66E-04 5.76E-04 4.92E-04 4.91E-04 4.75E-04 4.51E-04 3.87E-04 3.00E-04 2.99E-04 2.88E-04 2.72E-04 2.30E-04
 isot  6 C  13 2.25E-10 3.71E-09 1.23E-08 2.61E-08 5.62E-08 9.58E-11 1.53E-09 5.68E-09 1.28E-08 2.83E-08 4.56E-11 6.68E-10 2.74E-09 6.33E-09 1.38E-08 3.81E-11 4.95E-10 1.97E-09 4.57E-09 9.65E-09 2.85E-11 3.07E-10 1.39E-09 3.25E-09 6.27E-09
 elem  7 N   2 8.41E-06 6.92E-06 5.30E-06 4.02E-06 2.72E-06 7.19E-06 5.84E-06 4.11E-06 2.60E-06 1.15E-06 5.05E-06 4.11E-06 2.82E-06 1.64E-06 5.54E-07 4.09E-06 3.35E-06 2.29E-06 1.30E-06 4.01E-07 2.90E-06 2.41E-06 1.66E-06 9.51E-07 2.66E-07
 isot  7 N  14 8.31E-06 6.92E-06 5.30E-06 4.02E-06 2.71E-06 7.15E-06 5.84E-06 4.11E-06 2.60E-06 1.15E-06 5.04E-06 4.11E-06 2.82E-06 1.64E-06 5.53E-07 4.08E-06 3.35E-06 2.29E-06 1.30E-06 4.01E-07 2.90E-06 2.41E-06 1.66E-06 9.51E-07 2.65E-07
 isot  7 N  15 9.83E-08 2.92E-09 1.93E-09 2.77E-09 3.50E-09 3.79E-08 1.13E-09 7.20E-10 9.81E-10 1.23E-09 1.54E-08 5.12E-10 3.01E-10 3.52E-10 5.11E-10 9.90E-09 3.74E-10 2.10E-10 2.22E-10 3.40E-10 5.50E-09 2.57E-10 1.35E-10 1.38E-10 1.95E-10
 elem  8 O   3 1.35E-01 1.36E-01 1.37E-01 1.38E-01 1.29E-01 7.22E-02 7.35E-02 7.39E-02 7.40E-02 6.83E-02 3.42E-02 3.53E-02 3.56E-02 3.54E-02 3.19E-02 2.31E-02 2.40E-02 2.42E-02 2.39E-02 2.11E-02 1.32E-02 1.38E-02 1.39E-02 1.37E-02 1.18E-02
 isot  8 O  16 1.35E-01 1.36E-01 1.37E-01 1.38E-01 1.29E-01 7.22E-02 7.35E-02 7.38E-02 7.40E-02 6.83E-02 3.42E-02 3.53E-02 3.56E-02 3.54E-02 3.19E-02 2.31E-02 2.40E-02 2.42E-02 2.39E-02 2.11E-02 1.32E-02 1.38E-02 1.39E-02 1.37E-02 1.18E-02
 isot  8 O  17 7.23E-09 1.04E-07 2.24E-07 2.99E-07 2.87E-07 3.54E-09 3.79E-08 7.69E-08 9.93E-08 8.42E-08 1.81E-09 1.51E-08 2.74E-08 3.30E-08 2.68E-08 1.33E-09 1.00E-08 1.74E-08 1.98E-08 1.57E-08 9.44E-10 6.21E-09 9.63E-09 1.07E-08 7.71E-09
 isot  8 O  18 1.92E-09 1.54E-09 1.69E-09 2.01E-09 1.81E-09 6.49E-10 5.15E-10 5.43E-10 6.06E-10 5.14E-10 2.76E-10 1.95E-10 1.87E-10 1.87E-10 1.79E-10 1.95E-10 1.27E-10 1.17E-10 1.10E-10 1.11E-10 1.34E-10 8.11E-11 6.54E-11 5.73E-11 5.76E-11
 elem  9 F   1 3.65E-11 9.22E-12 1.03E-11 2.43E-11 7.62E-11 1.06E-11 2.52E-12 3.97E-12 1.02E-11 3.06E-11 3.21E-12 8.09E-13 1.61E-12 4.23E-12 1.30E-11 1.95E-12 5.40E-13 1.09E-12 2.67E-12 8.14E-12 9.73E-13 3.24E-13 6.30E-13 1.54E-12 4.36E-12
 isot  9 F  19 3.65E-11 9.22E-12 1.03E-11 2.43E-11 7.62E-11 1.06E-11 2.52E-12 3.97E-12 1.02E-11 3.06E-11 3.21E-12 8.09E-13 1.61E-12 4.23E-12 1.30E-11 1.95E-12 5.40E-13 1.09E-12 2.67E-12 8.14E-12 9.73E-13 3.24E-13 6.30E-13 1.54E-12 4.36E-12
 elem 10 Ne  3 2.69E-03 2.65E-03 2.59E-03 2.51E-03 2.27E-03 8.65E-04 8.53E-04 8.32E-04 8.01E-04 7.32E-04 2.94E-04 2.89E-04 2.81E-04 2.69E-04 2.47E-04 1.80E-04 1.77E-04 1.72E-04 1.64E-04 1.50E-04 9.42E-05 9.28E-05 8.99E-05 8.54E-05 7.84E-05
 isot 10 Ne 20 2.69E-03 2.65E-03 2.57E-03 2.46E-03 2.07E-03 8.65E-04 8.52E-04 8.25E-04 7.81E-04 6.53E-04 2.93E-04 2.89E-04 2.78E-04 2.61E-04 2.14E-04 1.79E-04 1.76E-04 1.70E-04 1.58E-04 1.28E-04 9.40E-05 9.25E-05 8.86E-05 8.18E-05 6.50E-05
 isot 10 Ne 21 6.26E-09 4.21E-08 1.23E-07 2.75E-07 9.24E-07 2.37E-09 1.56E-08 4.92E-08 1.16E-07 3.78E-07 5.66E-09 6.01E-09 1.90E-08 4.75E-08 1.70E-07 7.28E-09 3.94E-09 1.23E-08 3.06E-08 1.12E-07 5.17E-09 2.54E-09 6.73E-09 1.77E-08 6.31E-08
 isot 10 Ne 22 2.29E-07 2.96E-06 1.56E-05 4.94E-05 1.92E-04 9.67E-08 1.19E-06 6.14E-06 1.95E-05 7.81E-05 2.11E-07 5.27E-07 2.67E-06 8.27E-06 3.29E-05 2.28E-07 3.75E-07 1.87E-06 5.69E-06 2.21E-05 1.83E-07 2.51E-07 1.19E-06 3.58E-06 1.34E-05
 elem 11 Na  1 1.69E-05 1.86E-05 2.34E-05 3.42E-05 6.99E-05 5.79E-06 6.32E-06 8.18E-06 1.25E-05 2.64E-05 2.02E-06 2.21E-06 2.95E-06 4.64E-06 1.03E-05 1.24E-06 1.36E-06 1.84E-06 2.91E-06 6.59E-06 6.46E-07 7.17E-07 9.87E-07 1.59E-06 3.60E-06
 isot 11 Na 23 1.69E-05 1.86E-05 2.34E-05 3.42E-05 6.99E-05 5.79E-06 6.32E-06 8.18E-06 1.25E-05 2.64E-05 2.02E-06 2.21E-06 2.95E-06 4.64E-06 1.03E-05 1.24E-06 1.36E-06 1.84E-06 2.91E-06 6.59E-06 6.46E-07 7.17E-07 9.87E-07 1.59E-06 3.60E-06
 elem 12 Mg  3 3.24E-02 2.90E-02 2.19E-02 1.52E-02 7.64E-03 1.35E-02 1.20E-02 8.74E-03 5.85E-03 2.87E-03 4.92E-03 4.31E-03 3.02E-03 1.93E-03 9.31E-04 2.90E-03 2.51E-03 1.71E-03 1.07E-03 5.17E-04 1.34E-03 1.15E-03 7.62E-04 4.70E-04 2.30E-04
 isot 12 Mg 24 3.24E-02 2.90E-02 2.18E-02 1.51E-02 7.25E-03 1.35E-02 1.20E-02 8.72E-03 5.81E-03 2.73E-03 4.92E-03 4.31E-03 3.01E-03 1.92E-03 8.78E-04 2.90E-03 2.51E-03 1.71E-03 1.06E-03 4.83E-04 1.34E-03 1.14E-03 7.60E-04 4.63E-04 2.12E-04
 isot 12 Mg 25 8.70E-07 9.33E-06 2.29E-05 5.33E-05 1.44E-04 3.94E-07 3.55E-06 8.60E-06 1.95E-05 5.06E-05 2.12E-07 1.26E-06 3.13E-06 7.05E-06 1.86E-05 1.81E-07 7.55E-07 1.92E-06 4.33E-06 1.16E-05 1.31E-07 3.85E-07 1.02E-06 2.29E-06 6.25E-06
 isot 12 Mg 26 9.34E-07 6.88E-06 2.99E-05 7.61E-05 2.50E-04 3.42E-07 2.62E-06 1.15E-05 2.88E-05 9.00E-05 1.54E-06 1.00E-06 4.40E-06 1.13E-05 3.41E-05 1.57E-06 6.56E-07 2.76E-06 7.16E-06 2.18E-05 1.23E-06 4.64E-07 1.49E-06 3.89E-06 1.21E-05
 elem 13 Al  1 8.49E-05 2.84E-04 5.50E-04 6.49E-04 5.69E-04 3.08E-05 1.12E-04 2.08E-04 2.37E-04 2.01E-04 1.09E-05 4.00E-05 7.04E-05 7.67E-05 6.28E-05 6.66E-06 2.37E-05 4.02E-05 4.28E-05 3.48E-05 3.47E-06 1.15E-05 1.86E-05 1.93E-05 1.57E-05
 isot 13 Al 27 8.49E-05 2.84E-04 5.50E-04 6.49E-04 5.69E-04 3.08E-05 1.12E-04 2.08E-04 2.37E-04 2.01E-04 1.09E-05 4.00E-05 7.04E-05 7.67E-05 6.28E-05 6.66E-06 2.37E-05 4.02E-05 4.28E-05 3.48E-05 3.47E-06 1.15E-05 1.86E-05 1.93E-05 1.57E-05
 elem 14 Si  3 3.14E-01 3.24E-01 3.29E-01 3.28E-01 3.10E-01 2.38E-01 2.44E-01 2.47E-01 2.45E-01 2.29E-01 1.59E-01 1.62E-01 1.65E-01 1.63E-01 1.50E-01 1.26E-01 1.29E-01 1.31E-01 1.30E-01 1.18E-01 8.82E-02 8.98E-02 9.09E-02 8.94E-02 7.82E-02
 isot 14 Si 28 3.14E-01 3.23E-01 3.28E-01 3.25E-01 3.02E-01 2.38E-01 2.43E-01 2.47E-01 2.44E-01 2.25E-01 1.59E-01 1.62E-01 1.64E-01 1.63E-01 1.49E-01 1.26E-01 1.29E-01 1.31E-01 1.29E-01 1.17E-01 8.82E-02 8.97E-02 9.08E-02 8.93E-02 7.78E-02
 isot 14 Si 29 1.32E-04 3.76E-04 5.57E-04 8.77E-04 1.90E-03 6.87E-05 1.95E-04 2.81E-04 4.07E-04 8.20E-04 3.26E-05 8.45E-05 1.23E-04 1.71E-04 3.32E-04 2.36E-05 5.42E-05 7.93E-05 1.10E-04 2.12E-04 1.69E-05 2.85E-05 4.22E-05 5.81E-05 1.12E-04
 isot 14 Si 30 1.41E-05 1.46E-04 8.66E-04 2.15E-03 6.42E-03 5.72E-06 7.02E-05 3.85E-04 9.20E-04 2.77E-03 4.93E-06 2.97E-05 1.48E-04 3.39E-04 1.03E-03 5.46E-06 1.92E-05 8.97E-05 2.00E-04 6.05E-04 6.29E-06 1.09E-05 4.36E-05 9.50E-05 2.88E-04
 elem 15 P   1 3.15E-05 9.56E-05 2.76E-04 5.21E-04 1.11E-03 2.23E-05 5.53E-05 1.46E-04 2.63E-04 5.54E-04 1.59E-05 2.92E-05 7.02E-05 1.22E-04 2.59E-04 1.36E-05 2.10E-05 4.79E-05 8.22E-05 1.75E-04 1.07E-05 1.33E-05 2.76E-05 4.64E-05 9.79E-05
 isot 15 P  31 3.15E-05 9.56E-05 2.76E-04 5.21E-04 1.11E-03 2.23E-05 5.53E-05 1.46E-04 2.63E-04 5.54E-04 1.59E-05 2.92E-05 7.02E-05 1.22E-04 2.59E-04 1.36E-05 2.10E-05 4.79E-05 8.22E-05 1.75E-04 1.07E-05 1.33E-05 2.76E-05 4.64E-05 9.79E-05
 elem 16 S   4 1.66E-01 1.64E-01 1.65E-01 1.60E-01 1.35E-01 1.39E-01 1.37E-01 1.36E-01 1.30E-01 1.05E-01 9.95E-02 9.81E-02 9.64E-02 9.15E-02 7.21E-02 8.17E-02 8.06E-02 7.89E-02 7.45E-02 5.79E-02 5.95E-02 5.88E-02 5.74E-02 5.38E-02 4.08E-02
 isot 16 S  32 1.66E-01 1.64E-01 1.63E-01 1.56E-01 1.22E-01 1.39E-01 1.37E-01 1.35E-01 1.27E-01 9.71E-02 9.95E-02 9.80E-02 9.58E-02 9.00E-02 6.78E-02 8.17E-02 8.05E-02 7.85E-02 7.35E-02 5.49E-02 5.95E-02 5.87E-02 5.71E-02 5.32E-02 3.92E-02
 isot 16 S  33 6.12E-05 1.13E-04 2.25E-04 3.38E-04 5.28E-04 3.30E-05 6.80E-05 1.32E-04 2.03E-04 3.38E-04 1.64E-05 3.70E-05 7.15E-05 1.10E-04 1.92E-04 1.12E-05 2.63E-05 5.09E-05 7.88E-05 1.40E-04 6.57E-06 1.60E-05 3.09E-05 4.79E-05 8.47E-05
 isot 16 S  34 1.10E-06 2.53E-04 1.43E-03 3.99E-03 1.27E-02 8.89E-07 1.73E-04 9.32E-04 2.52E-03 7.92E-03 1.32E-06 9.48E-05 4.98E-04 1.32E-03 4.11E-03 1.87E-06 6.60E-05 3.44E-04 9.06E-04 2.80E-03 2.80E-06 3.86E-05 1.97E-04 5.15E-04 1.57E-03
 isot 16 S  36 2.51E-11 6.18E-09 6.70E-08 3.89E-07 9.69E-06 1.17E-11 2.82E-09 2.98E-08 1.68E-07 3.66E-06 5.47E-12 1.18E-09 1.28E-08 7.19E-08 1.28E-06 3.80E-12 7.64E-10 8.33E-09 4.75E-08 7.74E-07 2.31E-12 4.31E-10 4.71E-09 2.73E-08 4.02E-07
 elem 17 Cl  2 8.76E-06 2.77E-05 8.44E-05 1.81E-04 3.44E-04 7.67E-06 2.19E-05 6.03E-05 1.22E-04 2.33E-04 5.97E-06 1.49E-05 3.84E-05 7.39E-05 1.40E-04 5.17E-06 1.15E-05 2.91E-05 5.51E-05 1.04E-04 4.17E-06 7.68E-06 1.89E-05 3.53E-05 6.50E-05
 isot 17 Cl 35 3.94E-06 1.95E-05 6.71E-05 1.52E-04 2.90E-04 4.30E-06 1.53E-05 4.69E-05 9.99E-05 1.94E-04 3.90E-06 1.03E-05 2.94E-05 5.92E-05 1.15E-04 3.64E-06 7.90E-06 2.21E-05 4.39E-05 8.46E-05 3.21E-06 5.27E-06 1.42E-05 2.79E-05 5.27E-05
 isot 17 Cl 37 4.82E-06 8.22E-06 1.73E-05 2.87E-05 5.38E-05 3.37E-06 6.66E-06 1.34E-05 2.22E-05 3.94E-05 2.07E-06 4.60E-06 9.03E-06 1.46E-05 2.52E-05 1.53E-06 3.59E-06 6.99E-06 1.13E-05 1.90E-05 9.58E-07 2.41E-06 4.62E-06 7.41E-06 1.22E-05
 elem 18 Ar  3 3.47E-02 3.30E-02 3.15E-02 2.93E-02 2.49E-02 3.13E-02 2.99E-02 2.83E-02 2.61E-02 2.12E-02 2.32E-02 2.22E-02 2.10E-02 1.93E-02 1.50E-02 1.94E-02 1.87E-02 1.76E-02 1.60E-02 1.22E-02 1.46E-02 1.41E-02 1.33E-02 1.20E-02 9.01E-03
 isot 18 Ar 36 3.47E-02 3.30E-02 3.09E-02 2.76E-02 1.93E-02 3.12E-02 2.98E-02 2.79E-02 2.49E-02 1.71E-02 2.32E-02 2.22E-02 2.07E-02 1.85E-02 1.27E-02 1.94E-02 1.86E-02 1.74E-02 1.55E-02 1.06E-02 1.46E-02 1.41E-02 1.31E-02 1.17E-02 8.02E-03
 isot 18 Ar 38 9.58E-07 9.37E-05 5.75E-04 1.75E-03 5.61E-03 9.15E-07 7.48E-05 4.31E-04 1.29E-03 4.07E-03 7.13E-07 4.75E-05 2.65E-04 7.71E-04 2.34E-03 6.31E-07 3.46E-05 1.92E-04 5.55E-04 1.66E-03 5.53E-07 2.10E-05 1.17E-04 3.37E-04 9.83E-04
 isot 18 Ar 40 1.51E-11 1.37E-09 1.71E-08 7.78E-08 7.55E-07 5.79E-12 6.08E-10 7.21E-09 3.06E-08 2.77E-07 2.25E-12 2.50E-10 3.02E-09 1.29E-08 1.02E-07 1.49E-12 1.63E-10 1.94E-09 8.45E-09 6.44E-08 8.80E-13 9.47E-11 1.08E-09 4.77E-09 3.51E-08
 elem 19 K   3 2.46E-06 1.53E-05 4.89E-05 9.64E-05 1.68E-04 2.74E-06 1.39E-05 4.01E-05 7.77E-05 1.34E-04 2.34E-06 1.03E-05 2.84E-05 5.26E-05 8.78E-05 2.04E-06 8.14E-06 2.23E-05 4.05E-05 6.62E-05 1.66E-06 5.40E-06 1.50E-05 2.68E-05 4.25E-05
 isot 19 K  39 1.97E-06 1.40E-05 4.57E-05 9.10E-05 1.59E-04 2.23E-06 1.27E-05 3.75E-05 7.33E-05 1.28E-04 1.94E-06 9.42E-06 2.65E-05 4.95E-05 8.34E-05 1.70E-06 7.41E-06 2.08E-05 3.81E-05 6.28E-05 1.41E-06 4.88E-06 1.40E-05 2.52E-05 4.02E-05
 isot 19 K  40 6.51E-11 2.38E-09 1.72E-08 1.01E-07 3.05E-07 4.75E-11 1.46E-09 9.60E-09 5.09E-08 1.48E-07 2.57E-11 8.42E-10 5.32E-09 2.57E-08 7.07E-08 1.87E-11 6.32E-10 3.96E-09 1.86E-08 4.97E-08 1.11E-11 4.13E-10 2.64E-09 1.21E-08 3.11E-08
 isot 19 K  41 4.95E-07 1.31E-06 3.17E-06 5.37E-06 7.98E-06 5.09E-07 1.19E-06 2.63E-06 4.37E-06 6.36E-06 4.04E-07 9.02E-07 1.90E-06 3.06E-06 4.30E-06 3.37E-07 7.34E-07 1.52E-06 2.42E-06 3.33E-06 2.51E-07 5.14E-07 1.05E-06 1.66E-06 2.23E-06
 elem 20 Ca  6 3.38E-02 3.11E-02 2.80E-02 2.43E-02 1.73E-02 3.29E-02 3.08E-02 2.79E-02 2.43E-02 1.68E-02 2.49E-02 2.34E-02 2.13E-02 1.86E-02 1.28E-02 2.10E-02 1.98E-02 1.81E-02 1.58E-02 1.08E-02 1.61E-02 1.53E-02 1.40E-02 1.22E-02 8.39E-03
 isot 20 Ca 40 3.38E-02 3.11E-02 2.80E-02 2.42E-02 1.72E-02 3.29E-02 3.08E-02 2.79E-02 2.43E-02 1.67E-02 2.49E-02 2.34E-02 2.13E-02 1.85E-02 1.27E-02 2.10E-02 1.98E-02 1.81E-02 1.57E-02 1.07E-02 1.61E-02 1.53E-02 1.40E-02 1.22E-02 8.35E-03
 isot 20 Ca 42 1.53E-08 1.65E-06 1.19E-05 3.91E-05 1.21E-04 1.40E-08 1.43E-06 9.45E-06 3.06E-05 9.22E-05 8.92E-09 9.83E-07 6.25E-06 1.94E-05 5.53E-05 6.85E-09 7.42E-07 4.68E-06 1.44E-05 3.97E-05 5.03E-09 4.66E-07 2.97E-06 9.08E-06 2.45E-05
 isot 20 Ca 43 4.41E-10 3.31E-09 2.83E-08 1.29E-07 6.14E-07 6.34E-10 1.98E-09 1.56E-08 6.89E-08 3.14E-07 2.16E-08 2.46E-08 1.11E-07 9.76E-08 1.70E-07 2.99E-08 3.54E-08 1.42E-07 1.07E-07 1.27E-07 3.73E-08 4.80E-08 1.79E-07 1.22E-07 8.76E-08
 isot 20 Ca 44 1.85E-05 1.66E-05 1.47E-05 1.29E-05 1.17E-05 2.27E-05 2.05E-05 1.82E-05 1.59E-05 1.24E-05 2.68E-05 2.44E-05 2.49E-05 2.04E-05 1.19E-05 2.68E-05 2.49E-05 2.58E-05 2.08E-05 1.12E-05 2.51E-05 2.42E-05 2.55E-05 2.03E-05 1.04E-05
 isot 20 Ca 46 2.32E-12 6.34E-10 8.00E-09 4.09E-08 4.60E-07 8.57E-13 2.77E-10 3.24E-09 1.51E-08 1.44E-07 3.89E-13 1.20E-10 1.40E-09 6.06E-09 4.54E-08 2.41E-13 7.85E-11 9.27E-10 3.97E-09 2.69E-08 1.58E-13 4.42E-11 5.30E-10 2.27E-09 1.37E-08
 isot 20 Ca 48 1.26E-11 1.23E-10 1.43E-09 9.38E-09 1.03E-07 4.75E-12 4.93E-11 6.30E-10 3.79E-09 3.66E-08 1.88E-12 2.03E-11 2.96E-10 1.72E-09 1.36E-08 1.19E-12 1.30E-11 2.01E-10 1.19E-09 8.81E-09 6.20E-13 7.58E-12 1.19E-10 7.11E-10 4.97E-09
 elem 21 Sc  1 6.17E-08 9.79E-08 1.88E-07 3.60E-07 1.04E-06 6.44E-08 9.61E-08 1.62E-07 2.59E-07 5.46E-07 6.27E-08 7.92E-08 1.25E-07 1.84E-07 3.17E-07 6.12E-08 6.85E-08 1.06E-07 1.54E-07 2.51E-07 6.22E-08 5.51E-08 8.28E-08 1.18E-07 1.82E-07
 isot 21 Sc 45 6.17E-08 9.79E-08 1.88E-07 3.60E-07 1.04E-06 6.44E-08 9.61E-08 1.62E-07 2.59E-07 5.46E-07 6.27E-08 7.92E-08 1.25E-07 1.84E-07 3.17E-07 6.12E-08 6.85E-08 1.06E-07 1.54E-07 2.51E-07 6.22E-08 5.51E-08 8.28E-08 1.18E-07 1.82E-07
 elem 22 Ti  5 2.93E-04 2.80E-04 2.64E-04 2.51E-04 2.56E-04 4.14E-04 4.03E-04 3.81E-04 3.51E-04 2.88E-04 3.48E-04 3.42E-04 3.25E-04 2.95E-04 2.27E-04 3.07E-04 3.04E-04 2.89E-04 2.60E-04 1.95E-04 2.53E-04 2.52E-04 2.39E-04 2.14E-04 1.58E-04
 isot 22 Ti 46 4.64E-08 1.45E-06 8.90E-06 2.44E-05 6.11E-05 4.91E-08 1.34E-06 7.31E-06 1.98E-05 4.87E-05 1.47E-06 9.74E-07 5.09E-06 1.33E-05 3.15E-05 1.89E-06 7.65E-07 3.92E-06 1.01E-05 2.35E-05 2.36E-06 5.23E-07 2.53E-06 6.48E-06 1.49E-05
 isot 22 Ti 47 4.34E-09 1.09E-08 1.48E-07 7.19E-07 3.09E-06 2.28E-08 8.14E-09 1.02E-07 4.61E-07 1.86E-06 1.74E-06 1.10E-07 3.12E-07 5.35E-07 1.13E-06 1.97E-06 1.53E-07 3.77E-07 5.43E-07 8.77E-07 2.08E-06 2.01E-07 4.36E-07 5.49E-07 6.42E-07
 isot 22 Ti 48 2.88E-04 2.72E-04 2.43E-04 2.10E-04 1.67E-04 4.08E-04 3.93E-04 3.59E-04 3.11E-04 2.12E-04 3.41E-04 3.33E-04 3.07E-04 2.65E-04 1.74E-04 3.01E-04 2.96E-04 2.74E-04 2.35E-04 1.53E-04 2.46E-04 2.45E-04 2.27E-04 1.95E-04 1.28E-04
 isot 22 Ti 49 5.01E-06 7.08E-06 1.16E-05 1.59E-05 2.09E-05 6.17E-06 9.12E-06 1.47E-05 2.03E-05 2.43E-05 3.71E-06 7.73E-06 1.22E-05 1.68E-05 1.99E-05 2.81E-06 6.91E-06 1.08E-05 1.49E-05 1.76E-05 2.06E-06 5.79E-06 8.85E-06 1.22E-05 1.49E-05
 isot 22 Ti 50 3.51E-11 1.12E-09 8.86E-09 1.12E-07 3.85E-06 1.37E-11 4.14E-10 3.70E-09 4.19E-08 1.36E-06 6.13E-12 1.62E-10 1.61E-09 1.52E-08 3.91E-07 3.93E-12 1.06E-10 1.11E-09 9.54E-09 2.07E-07 2.17E-12 6.20E-11 6.94E-10 5.24E-09 9.06E-08
 elem 23 V   2 2.21E-06 1.06E-05 2.92E-05 5.15E-05 1.11E-04 2.13E-06 1.40E-05 3.76E-05 6.49E-05 1.19E-04 3.14E-06 1.14E-05 3.12E-05 5.37E-05 9.36E-05 3.43E-06 9.95E-06 2.74E-05 4.72E-05 8.16E-05 3.30E-06 8.00E-06 2.24E-05 3.90E-05 6.91E-05
 isot 23 V  50 2.15E-11 3.27E-10 8.81E-09 8.48E-08 3.61E-07 7.16E-12 1.38E-10 3.22E-09 2.73E-08 1.37E-07 2.96E-12 6.69E-11 1.23E-09 8.70E-09 4.73E-08 2.00E-12 4.85E-11 7.93E-10 5.17E-09 2.90E-08 1.10E-12 3.08E-11 4.45E-10 2.65E-09 1.55E-08
 isot 23 V  51 2.21E-06 1.06E-05 2.92E-05 5.14E-05 1.11E-04 2.13E-06 1.40E-05 3.76E-05 6.49E-05 1.18E-04 3.14E-06 1.14E-05 3.12E-05 5.37E-05 9.35E-05 3.43E-06 9.95E-06 2.74E-05 4.72E-05 8.15E-05 3.30E-06 8.00E-06 2.24E-05 3.90E-05 6.91E-05
 elem 24 Cr  4 6.01E-03 5.84E-03 5.62E-03 5.53E-03 7.26E-03 1.09E-02 1.07E-02 1.03E-02 9.63E-03 9.17E-03 8.89E-03 8.78E-03 8.41E-03 7.86E-03 7.14E-03 7.71E-03 7.64E-03 7.32E-03 6.85E-03 6.28E-03 6.18E-03 6.16E-03 5.94E-03 5.75E-03 5.64E-03
 isot 24 Cr 50 1.54E-06 2.29E-05 1.12E-04 3.34E-04 1.18E-03 1.34E-06 2.11E-05 1.06E-04 3.08E-04 1.04E-03 7.85E-06 1.53E-05 7.85E-05 2.29E-04 7.70E-04 8.99E-06 1.25E-05 6.55E-05 1.91E-04 6.41E-04 9.90E-06 9.05E-06 4.82E-05 1.41E-04 4.70E-04
 isot 24 Cr 52 5.84E-03 5.58E-03 5.10E-03 4.62E-03 5.00E-03 1.06E-02 1.03E-02 9.50E-03 8.39E-03 6.73E-03 8.67E-03 8.43E-03 7.80E-03 6.87E-03 5.26E-03 7.54E-03 7.33E-03 6.78E-03 5.99E-03 4.63E-03 6.07E-03 5.90E-03 5.50E-03 5.02E-03 4.20E-03
 isot 24 Cr 53 1.69E-04 2.41E-04 4.04E-04 5.78E-04 1.08E-03 2.87E-04 3.97E-04 6.50E-04 9.25E-04 1.39E-03 2.07E-04 3.36E-04 5.38E-04 7.64E-04 1.11E-03 1.60E-04 2.98E-04 4.72E-04 6.72E-04 1.00E-03 1.05E-04 2.48E-04 3.90E-04 5.88E-04 9.69E-04
 isot 24 Cr 54 2.38E-10 8.80E-09 5.87E-08 3.29E-07 3.00E-06 9.83E-11 4.45E-09 3.11E-08 1.76E-07 1.94E-06 4.26E-11 2.14E-09 1.62E-08 9.25E-08 1.19E-06 2.74E-11 1.47E-09 1.18E-08 6.77E-08 9.04E-07 1.53E-11 8.43E-10 7.37E-09 4.28E-08 5.64E-07
 elem 25 Mn  1 1.79E-04 1.00E-03 2.23E-03 3.65E-03 7.16E-03 1.93E-04 1.66E-03 3.89E-03 6.44E-03 1.11E-02 1.01E-04 1.32E-03 3.21E-03 5.34E-03 9.00E-03 9.49E-05 1.14E-03 2.80E-03 4.86E-03 9.20E-03 9.45E-05 8.96E-04 2.43E-03 5.37E-03 1.15E-02
 isot 25 Mn 55 1.79E-04 1.00E-03 2.23E-03 3.65E-03 7.16E-03 1.93E-04 1.66E-03 3.89E-03 6.44E-03 1.11E-02 1.01E-04 1.32E-03 3.21E-03 5.34E-03 9.00E-03 9.49E-05 1.14E-03 2.80E-03 4.86E-03 9.20E-03 9.45E-05 8.96E-04 2.43E-03 5.37E-03 1.15E-02
 elem 26 Fe  4 1.50E-01 1.48E-01 1.51E-01 1.65E-01 2.25E-01 4.28E-01 4.26E-01 4.27E-01 4.36E-01 4.68E-01 6.90E-01 6.89E-01 6.84E-01 6.79E-01 6.62E-01 7.98E-01 7.97E-01 7.90E-01 7.79E-01 7.46E-01 9.28E-01 9.27E-01 9.17E-01 9.01E-01 8.54E-01
 isot 26 Fe 54 1.21E-04 2.59E-03 1.17E-02 3.03E-02 8.51E-02 9.31E-05 2.90E-03 1.35E-02 3.50E-02 9.64E-02 5.84E-05 2.09E-03 1.01E-02 2.65E-02 7.26E-02 4.84E-05 1.71E-03 8.47E-03 2.25E-02 6.69E-02 3.28E-05 1.23E-03 6.54E-03 1.99E-02 6.94E-02
 isot 26 Fe 56 1.50E-01 1.45E-01 1.39E-01 1.33E-01 1.37E-01 4.27E-01 4.21E-01 4.10E-01 3.95E-01 3.61E-01 6.85E-01 6.79E-01 6.64E-01 6.38E-01 5.67E-01 7.91E-01 7.85E-01 7.69E-01 7.39E-01 6.51E-01 9.19E-01 9.13E-01 8.94E-01 8.59E-01 7.52E-01
 isot 26 Fe 57 4.36E-04 6.35E-04 1.11E-03 1.70E-03 3.04E-03 1.53E-03 2.23E-03 3.64E-03 5.73E-03 1.07E-02 4.94E-03 7.62E-03 1.01E-02 1.41E-02 2.32E-02 6.86E-03 1.00E-02 1.30E-02 1.78E-02 2.79E-02 9.20E-03 1.27E-02 1.64E-02 2.17E-02 3.24E-02
 isot 26 Fe 58 1.47E-08 2.68E-07 6.76E-07 1.93E-06 1.77E-05 5.52E-09 8.59E-08 2.35E-07 7.35E-07 7.05E-06 2.25E-09 3.01E-08 8.69E-08 2.78E-07 2.42E-06 1.45E-09 1.86E-08 5.49E-08 1.75E-07 1.42E-06 8.02E-10 1.00E-08 3.06E-08 9.66E-08 7.08E-07
 elem 27 Co  1 4.36E-07 1.84E-06 2.37E-06 6.46E-06 5.26E-05 8.55E-05 1.11E-05 2.72E-05 5.36E-05 1.53E-04 7.34E-04 8.85E-05 2.96E-04 4.74E-04 6.66E-04 9.07E-04 1.30E-04 4.03E-04 6.14E-04 8.14E-04 1.06E-03 1.66E-04 4.49E-04 6.51E-04 8.87E-04
 isot 27 Co 59 4.36E-07 1.84E-06 2.37E-06 6.46E-06 5.26E-05 8.55E-05 1.11E-05 2.72E-05 5.36E-05 1.53E-04 7.34E-04 8.85E-05 2.96E-04 4.74E-04 6.66E-04 9.07E-04 1.30E-04 4.03E-04 6.14E-04 8.14E-04 1.06E-03 1.66E-04 4.49E-04 6.51E-04 8.87E-04
 elem 28 Ni  5 6.74E-05 2.80E-04 1.08E-03 2.79E-03 8.35E-03 5.28E-04 8.59E-04 3.11E-03 8.59E-03 3.41E-02 8.12E-03 8.24E-03 1.53E-02 3.14E-02 9.36E-02 1.09E-02 1.13E-02 2.04E-02 4.08E-02 1.13E-01 1.30E-02 1.40E-02 2.56E-02 4.87E-02 1.25E-01
 isot 28 Ni 58 6.63E-05 2.44E-04 9.45E-04 2.44E-03 7.08E-03 2.33E-04 4.85E-04 2.66E-03 7.88E-03 3.22E-02 1.27E-03 7.42E-04 8.01E-03 2.39E-02 8.65E-02 1.63E-03 1.34E-03 1.09E-02 3.13E-02 1.04E-01 2.75E-03 3.17E-03 1.53E-02 3.85E-02 1.16E-01
 isot 28 Ni 60 1.05E-06 2.99E-05 9.19E-05 1.95E-04 6.61E-04 2.92E-04 3.59E-04 3.83E-04 4.95E-04 8.56E-04 6.75E-03 7.14E-03 6.28E-03 5.37E-03 3.00E-03 9.14E-03 9.49E-03 8.21E-03 6.81E-03 3.55E-03 1.00E-02 1.03E-02 8.83E-03 7.24E-03 3.88E-03
 isot 28 Ni 61 1.96E-08 8.78E-07 5.16E-06 1.39E-05 7.21E-05 2.43E-06 4.54E-06 8.43E-06 1.73E-05 5.97E-05 7.85E-05 1.45E-04 1.82E-04 2.20E-04 2.22E-04 1.13E-04 1.96E-04 2.42E-04 2.82E-04 2.69E-04 1.25E-04 2.19E-04 2.70E-04 3.11E-04 3.00E-04
 isot 28 Ni 62 3.61E-08 4.51E-06 3.77E-05 1.44E-04 4.94E-04 3.44E-07 1.10E-05 5.77E-05 2.00E-04 8.95E-04 1.13E-05 2.08E-04 8.25E-04 1.93E-03 3.94E-03 3.09E-05 2.88E-04 1.09E-03 2.44E-03 4.69E-03 4.03E-05 3.06E-04 1.17E-03 2.57E-03 5.11E-03
 isot 28 Ni 64 1.48E-10 3.10E-08 6.36E-07 5.89E-06 3.85E-05 5.38E-11 1.21E-08 2.33E-07 2.03E-06 1.39E-05 2.28E-11 5.00E-09 8.43E-08 6.25E-07 4.27E-06 1.54E-11 3.39E-09 5.33E-08 3.60E-07 2.28E-06 8.58E-12 2.05E-09 2.96E-08 1.77E-07 1.00E-06
 elem 29 Cu  2 2.73E-08 1.01E-06 7.67E-06 2.24E-05 5.60E-05 2.36E-06 4.52E-07 2.89E-06 8.14E-06 2.08E-05 6.51E-05 5.22E-06 2.09E-06 4.23E-06 9.19E-06 7.97E-05 9.45E-06 2.06E-06 3.59E-06 6.84E-06 9.08E-05 1.47E-05 1.98E-06 3.07E-06 5.23E-06
 isot 29 Cu 63 2.18E-08 6.00E-07 4.33E-06 9.25E-06 2.01E-05 2.35E-06 2.47E-07 1.57E-06 3.38E-06 7.15E-06 6.48E-05 4.68E-06 1.05E-06 2.09E-06 4.24E-06 7.93E-05 8.78E-06 1.02E-06 1.90E-06 3.77E-06 9.04E-05 1.39E-05 9.65E-07 1.70E-06 3.42E-06
 isot 29 Cu 65 5.55E-09 4.12E-07 3.34E-06 1.32E-05 3.58E-05 8.83E-09 2.05E-07 1.31E-06 4.76E-06 1.36E-05 2.89E-07 5.44E-07 1.04E-06 2.15E-06 4.95E-06 3.71E-07 6.67E-07 1.04E-06 1.69E-06 3.07E-06 3.77E-07 7.49E-07 1.02E-06 1.37E-06 1.81E-06
 elem 30 Zn  5 2.45E-07 8.91E-06 4.81E-05 1.06E-04 9.44E-05 4.12E-06 5.25E-06 2.18E-05 4.82E-05 4.69E-05 1.65E-04 7.88E-05 4.49E-05 6.13E-05 5.87E-05 2.15E-04 1.07E-04 5.30E-05 6.59E-05 6.12E-05 2.42E-04 1.36E-04 5.65E-05 6.68E-05 6.49E-05
 isot 30 Zn 64 2.22E-07 6.53E-06 1.58E-05 1.18E-05 4.56E-06 4.06E-06 3.68E-06 6.19E-06 5.13E-06 2.90E-06 1.61E-04 7.32E-05 2.55E-05 1.75E-05 6.40E-06 2.10E-04 1.00E-04 3.19E-05 2.13E-05 7.31E-06 2.37E-04 1.29E-04 3.54E-05 2.35E-05 8.36E-06
 isot 30 Zn 66 6.61E-09 1.87E-06 3.04E-05 8.11E-05 6.63E-05 1.52E-08 1.28E-06 1.47E-05 3.72E-05 3.47E-05 1.05E-06 5.29E-06 1.90E-05 4.16E-05 4.86E-05 1.70E-06 6.77E-06 2.08E-05 4.33E-05 5.17E-05 1.90E-06 7.36E-06 2.09E-05 4.27E-05 5.54E-05
 isot 30 Zn 67 1.55E-09 5.19E-08 3.59E-07 1.36E-06 5.23E-06 1.71E-08 2.74E-08 1.78E-07 5.67E-07 1.88E-06 7.25E-07 2.01E-08 8.46E-08 2.37E-07 6.40E-07 8.37E-07 2.78E-08 5.98E-08 1.60E-07 3.85E-07 8.96E-07 5.24E-08 3.83E-08 9.79E-08 2.08E-07
 isot 30 Zn 68 1.48E-08 4.55E-07 1.55E-06 1.21E-05 1.79E-05 2.58E-08 2.65E-07 7.41E-07 5.24E-06 7.22E-06 2.02E-06 2.12E-07 3.01E-07 1.96E-06 2.97E-06 2.46E-06 2.17E-07 1.92E-07 1.12E-06 1.80E-06 2.81E-06 2.60E-07 1.10E-07 5.40E-07 9.31E-07
 isot 30 Zn 70 3.53E-11 8.54E-10 1.28E-08 1.09E-07 4.23E-07 1.33E-11 3.21E-10 5.23E-09 4.61E-08 1.62E-07 5.24E-12 1.37E-10 2.22E-09 1.80E-08 5.64E-08 3.59E-12 9.68E-11 1.51E-09 1.14E-08 3.34E-08 2.18E-12 5.94E-11 9.09E-10 6.34E-09 1.64E-08
 elem 31 Ga  2 1.24E-09 6.86E-08 8.73E-07 4.34E-06 2.46E-06 6.33E-10 4.33E-08 4.63E-07 2.07E-06 1.07E-06 1.96E-09 2.43E-08 2.03E-07 8.85E-07 4.74E-07 2.45E-09 1.80E-08 1.32E-07 5.65E-07 3.15E-07 2.89E-09 1.20E-08 7.32E-08 3.02E-07 1.79E-07
 isot 31 Ga 69 1.07E-09 6.41E-08 7.89E-07 3.46E-06 1.60E-06 5.49E-10 4.04E-08 4.06E-07 1.63E-06 7.05E-07 1.09E-09 2.23E-08 1.69E-07 6.90E-07 3.24E-07 1.33E-09 1.62E-08 1.06E-07 4.37E-07 2.18E-07 1.53E-09 1.06E-08 5.68E-08 2.30E-07 1.28E-07
 isot 31 Ga 71 1.70E-10 4.52E-09 8.44E-08 8.82E-07 8.62E-07 8.42E-11 2.88E-09 5.74E-08 4.38E-07 3.63E-07 8.67E-10 2.02E-09 3.37E-08 1.95E-07 1.50E-07 1.12E-09 1.74E-09 2.52E-08 1.29E-07 9.62E-08 1.36E-09 1.43E-09 1.64E-08 7.26E-08 5.16E-08
 elem 32 Ge  5 6.15E-09 7.34E-07 1.22E-05 2.72E-05 5.38E-06 3.95E-09 6.47E-07 7.67E-06 1.51E-05 2.65E-06 6.74E-08 5.02E-07 4.03E-06 8.15E-06 1.62E-06 8.89E-08 4.14E-07 2.71E-06 5.65E-06 1.25E-06 1.02E-07 3.11E-07 1.55E-06 3.33E-06 9.00E-07
 isot 32 Ge 70 3.97E-09 6.49E-07 9.42E-06 1.55E-05 2.30E-06 2.86E-09 5.49E-07 5.54E-06 8.27E-06 1.21E-06 4.93E-08 4.29E-07 2.81E-06 4.40E-06 8.76E-07 6.72E-08 3.57E-07 1.88E-06 3.07E-06 7.32E-07 7.71E-08 2.75E-07 1.11E-06 1.89E-06 6.05E-07
 isot 32 Ge 72 1.67E-09 7.74E-08 2.71E-06 1.12E-05 2.71E-06 8.46E-10 9.16E-08 2.08E-06 6.56E-06 1.30E-06 1.80E-08 6.97E-08 1.18E-06 3.59E-06 6.85E-07 2.17E-08 5.42E-08 7.91E-07 2.46E-06 4.75E-07 2.49E-08 3.39E-08 4.21E-07 1.37E-06 2.72E-07
 isot 32 Ge 73 4.25E-10 7.49E-09 4.17E-08 7.52E-08 8.39E-08 2.02E-10 5.44E-09 3.71E-08 4.78E-08 3.20E-08 9.90E-11 3.64E-09 2.91E-08 3.29E-08 1.23E-08 8.66E-11 2.86E-09 2.41E-08 2.72E-08 7.83E-09 6.53E-11 1.93E-09 1.74E-08 2.03E-08 4.30E-09
 isot 32 Ge 74 6.12E-11 7.32E-10 2.74E-08 4.35E-07 2.53E-07 2.18E-11 3.36E-10 1.85E-08 2.39E-07 1.03E-07 8.08E-12 1.87E-10 1.10E-08 1.33E-07 4.86E-08 4.93E-12 1.42E-10 8.04E-09 8.86E-08 3.16E-08 2.62E-12 9.81E-11 5.22E-09 5.01E-08 1.77E-08
 isot 32 Ge 76 2.36E-11 1.60E-10 1.35E-09 8.73E-09 2.38E-08 1.13E-11 5.40E-11 6.48E-10 4.02E-09 8.52E-09 4.66E-12 2.26E-11 4.17E-10 2.34E-09 2.95E-09 2.79E-12 1.40E-11 3.57E-10 1.86E-09 1.77E-09 1.47E-12 7.89E-12 2.86E-10 1.35E-09 9.14E-10
 elem 33 As  1 1.32E-10 4.21E-09 8.00E-08 4.80E-07 9.67E-08 5.29E-11 4.55E-09 6.46E-08 2.90E-07 4.41E-08 2.39E-11 3.96E-09 4.54E-08 1.83E-07 2.47E-08 1.77E-11 3.37E-09 3.51E-08 1.30E-07 1.72E-08 1.18E-11 2.50E-09 2.32E-08 7.92E-08 1.05E-08
 isot 33 As 75 1.32E-10 4.21E-09 8.00E-08 4.80E-07 9.67E-08 5.29E-11 4.55E-09 6.46E-08 2.90E-07 4.41E-08 2.39E-11 3.96E-09 4.54E-08 1.83E-07 2.47E-08 1.77E-11 3.37E-09 3.51E-08 1.30E-07 1.72E-08 1.18E-11 2.50E-09 2.32E-08 7.92E-08 1.05E-08
 elem 34 Se  5 3.76E-09 2.56E-07 4.57E-06 6.83E-06 4.28E-07 2.93E-09 3.70E-07 4.68E-06 5.45E-06 2.42E-07 2.19E-09 3.47E-07 3.43E-06 3.90E-06 1.46E-07 2.16E-09 2.88E-07 2.61E-06 3.14E-06 1.14E-07 2.17E-09 1.93E-07 1.57E-06 2.05E-06 7.49E-08
 isot 34 Se 74 2.74E-09 1.97E-07 2.18E-06 2.67E-06 1.31E-07 2.16E-09 2.55E-07 2.07E-06 2.17E-06 8.28E-08 1.63E-09 2.16E-07 1.39E-06 1.51E-06 5.48E-08 1.62E-09 1.72E-07 1.02E-06 1.20E-06 4.41E-08 1.61E-09 1.10E-07 5.89E-07 7.71E-07 2.99E-08
 isot 34 Se 76 5.83E-10 5.61E-08 2.29E-06 3.79E-06 1.98E-07 5.36E-10 1.13E-07 2.51E-06 3.04E-06 1.20E-07 4.47E-10 1.28E-07 1.95E-06 2.19E-06 7.52E-08 4.56E-10 1.14E-07 1.51E-06 1.78E-06 5.91E-08 4.92E-10 8.10E-08 9.31E-07 1.17E-06 3.90E-08
 isot 34 Se 77 3.10E-10 1.58E-09 8.03E-09 4.37E-08 2.61E-08 1.89E-10 1.17E-09 7.94E-09 2.71E-08 1.05E-08 9.65E-11 1.17E-09 8.45E-09 1.86E-08 4.50E-09 7.79E-11 1.15E-09 8.22E-09 1.50E-08 2.95E-09 6.96E-11 9.95E-10 7.49E-09 1.11E-08 1.70E-09
 isot 34 Se 78 4.22E-11 9.48E-10 8.11E-08 3.14E-07 4.70E-08 1.95E-11 8.01E-10 8.58E-08 2.15E-07 1.98E-08 7.61E-12 8.46E-10 7.97E-08 1.77E-07 9.25E-09 4.81E-12 7.90E-10 6.18E-08 1.42E-07 6.17E-09 2.60E-12 6.00E-10 3.85E-08 9.41E-08 3.60E-09
 isot 34 Se 80 8.39E-11 4.16E-10 3.66E-09 1.37E-08 2.55E-08 3.06E-11 1.50E-10 1.57E-09 6.13E-09 8.24E-09 1.11E-11 5.68E-11 1.08E-09 3.96E-09 2.55E-09 6.75E-12 3.59E-11 9.82E-10 3.27E-09 1.49E-09 3.52E-12 2.08E-11 8.61E-10 2.55E-09 7.31E-10
 elem 35 Br  1 6.93E-11 2.69E-09 2.67E-08 3.43E-08 8.63E-09 4.20E-11 2.97E-09 2.91E-08 2.63E-08 3.16E-09 2.19E-11 3.60E-09 3.38E-08 2.80E-08 1.28E-09 2.03E-11 3.50E-09 3.11E-08 2.62E-08 8.39E-10 1.72E-11 2.95E-09 2.47E-08 2.21E-08 5.05E-10
 isot 35 Br 79 6.93E-11 2.69E-09 2.67E-08 3.43E-08 8.63E-09 4.20E-11 2.97E-09 2.91E-08 2.63E-08 3.16E-09 2.19E-11 3.60E-09 3.38E-08 2.80E-08 1.28E-09 2.03E-11 3.50E-09 3.11E-08 2.62E-08 8.39E-10 1.72E-11 2.95E-09 2.47E-08 2.21E-08 5.05E-10
 elem 36 Kr  2 1.66E-09 5.35E-08 8.08E-07 5.35E-07 1.99E-08 1.55E-09 1.05E-07 1.23E-06 5.68E-07 1.20E-08 1.19E-09 1.56E-07 1.30E-06 5.53E-07 5.98E-09 1.19E-09 1.58E-07 1.17E-06 5.26E-07 4.42E-09 1.28E-09 1.30E-07 8.51E-07 4.23E-07 2.84E-09
 isot 36 Kr 78 1.51E-09 2.87E-08 1.58E-07 8.53E-08 3.47E-09 1.31E-09 4.68E-08 2.32E-07 9.45E-08 2.00E-09 9.49E-10 6.07E-08 2.53E-07 1.02E-07 1.04E-09 9.43E-10 5.82E-08 2.30E-07 1.02E-07 8.11E-10 9.78E-10 4.51E-08 1.70E-07 8.64E-08 5.48E-10
 isot 36 Kr 80 1.60E-10 2.48E-08 6.50E-07 4.50E-07 1.64E-08 2.38E-10 5.85E-08 9.99E-07 4.73E-07 9.97E-09 2.41E-10 9.54E-08 1.04E-06 4.50E-07 4.94E-09 2.46E-10 9.95E-08 9.39E-07 4.24E-07 3.61E-09 3.00E-10 8.45E-08 6.81E-07 3.37E-07 2.29E-09


==> anc/Table_A3.txt <==
Table A3. Radioactivities with half-life longer than one day in Chandrasekhar-mass DDT models with standard $^{12}$C+$^{16}$O reaction rate.
The yield of radioactive species of each model is given in one column, and each model is identified by the deflagration-to-detonation transition density, ro_ddt, and the progenitor metallicity, Z. In total, there are reported 25 models.

- The first data row gives the deflagration-to-detonation transition density of each model, in units of grams per cubic centimeter. Format: 14x,25(2x,e7.1).
- The second data row gives the progenitor metallicity of each model. Format: 14x,25(2x,e7.1).
- The rest of rows give the yield, in solar masses, of a radioactive species identified by its symbol and baryon number. Format:
  1x, a4 isotopic symbol and baryon number
  9x blank space
  25(1x,e8.2) yield of the element in each model

 ro_ddt         1.2E+07  1.2E+07  1.2E+07  1.2E+07  1.2E+07  1.6E+07  1.6E+07  1.6E+07  1.6E+07  1.6E+07  2.4E+07  2.4E+07  2.4E+07  2.4E+07  2.4E+07  2.8E+07  2.8E+07  2.8E+07  2.8E+07  2.8E+07  4.0E+07  4.0E+07  4.0E+07  4.0E+07  4.0E+07
 Z              2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2  2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2  2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2  2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2  2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2
 Al26          1.29E-07 3.89E-07 5.25E-07 8.19E-07 1.32E-06 8.06E-08 2.01E-07 2.86E-07 3.97E-07 5.71E-07 4.95E-08 1.00E-07 1.30E-07 1.69E-07 2.50E-07 7.68E-07 1.75E-07 9.68E-08 1.34E-07 1.86E-07 1.67E-06 1.61E-07 5.49E-08 6.99E-08 9.22E-08
 P 32          2.25E-10 2.97E-08 1.57E-07 5.68E-07 4.76E-06 1.40E-10 2.00E-08 1.05E-07 3.41E-07 2.57E-06 8.30E-11 1.19E-08 5.71E-08 1.75E-07 1.31E-06 6.60E-11 9.78E-09 4.48E-08 1.46E-07 1.02E-06 3.71E-11 5.87E-09 2.78E-08 8.26E-08 5.57E-07
 P 33          8.13E-11 2.34E-08 1.49E-07 5.37E-07 3.73E-06 5.02E-11 1.38E-08 9.17E-08 3.13E-07 2.10E-06 3.00E-11 7.50E-09 4.59E-08 1.53E-07 1.10E-06 2.55E-11 5.85E-09 3.38E-08 1.23E-07 8.41E-07 1.98E-11 3.07E-09 1.89E-08 6.56E-08 4.67E-07
 S 35          2.74E-11 6.40E-09 7.57E-08 7.14E-07 1.08E-05 1.58E-11 4.10E-09 4.96E-08 4.22E-07 5.93E-06 1.07E-11 2.66E-09 2.82E-08 2.15E-07 3.01E-06 9.72E-12 2.21E-09 2.25E-08 1.78E-07 2.31E-06 7.17E-12 1.32E-09 1.45E-08 1.09E-07 1.34E-06
 Ar37          6.31E-06 1.08E-05 2.22E-05 3.74E-05 6.53E-05 4.11E-06 7.87E-06 1.65E-05 2.73E-05 4.77E-05 3.01E-06 6.17E-06 1.26E-05 2.04E-05 3.68E-05 2.67E-06 5.67E-06 1.11E-05 1.88E-05 3.32E-05 1.87E-06 4.22E-06 8.53E-06 1.39E-05 2.50E-05
 Ca41          6.71E-07 1.72E-06 4.13E-06 7.20E-06 1.08E-05 5.64E-07 1.35E-06 3.19E-06 5.38E-06 7.94E-06 4.97E-07 1.11E-06 2.52E-06 4.14E-06 6.33E-06 4.75E-07 1.05E-06 2.26E-06 3.86E-06 5.80E-06 3.83E-07 8.23E-07 1.81E-06 2.97E-06 4.50E-06
 Ti44          2.70E-05 2.47E-05 2.18E-05 1.78E-05 1.26E-05 3.15E-05 2.93E-05 2.64E-05 2.31E-05 1.72E-05 3.03E-05 2.69E-05 2.39E-05 2.08E-05 1.49E-05 2.90E-05 2.92E-05 3.11E-05 2.38E-05 1.87E-05 3.54E-05 4.45E-05 4.65E-05 4.01E-05 2.40E-05
 V 48          4.16E-04 3.99E-04 3.52E-04 2.72E-04 1.83E-04 5.96E-04 5.78E-04 5.19E-04 4.54E-04 3.23E-04 5.57E-04 5.36E-04 5.01E-04 4.14E-04 2.84E-04 4.81E-04 4.76E-04 4.34E-04 3.81E-04 2.59E-04 3.78E-04 3.84E-04 3.63E-04 3.16E-04 2.11E-04
 V 49          8.20E-06 1.15E-05 1.83E-05 2.35E-05 2.60E-05 7.21E-06 1.38E-05 2.18E-05 2.99E-05 3.68E-05 5.70E-06 1.29E-05 2.05E-05 2.69E-05 3.27E-05 4.98E-06 1.16E-05 1.76E-05 2.45E-05 2.93E-05 3.93E-06 9.30E-06 1.42E-05 1.95E-05 2.34E-05
 Cr51          1.15E-05 2.04E-05 4.73E-05 7.76E-05 1.46E-04 1.40E-05 2.52E-05 5.85E-05 9.73E-05 1.77E-04 1.46E-05 2.58E-05 5.88E-05 9.08E-05 1.57E-04 1.43E-05 2.40E-05 5.12E-05 8.36E-05 1.42E-04 1.42E-05 2.13E-05 4.36E-05 6.87E-05 1.14E-04
 Mn52          7.82E-03 7.58E-03 6.75E-03 5.30E-03 4.09E-03 1.40E-02 1.37E-02 1.21E-02 1.10E-02 8.52E-03 1.56E-02 1.51E-02 1.45E-02 1.15E-02 8.40E-03 1.29E-02 1.26E-02 1.14E-02 1.04E-02 7.39E-03 9.80E-03 9.49E-03 8.94E-03 7.97E-03 5.76E-03
 Mn53          4.85E-04 5.93E-04 8.16E-04 9.91E-04 1.54E-03 5.68E-04 7.67E-04 1.07E-03 1.45E-03 2.18E-03 5.69E-04 8.31E-04 1.22E-03 1.49E-03 2.12E-03 5.09E-04 7.45E-04 1.02E-03 1.38E-03 1.90E-03 4.32E-04 6.45E-04 8.69E-04 1.13E-03 1.55E-03
 Mn54          7.64E-06 7.70E-06 7.93E-06 8.38E-06 1.19E-05 7.43E-06 7.48E-06 7.78E-06 8.16E-06 1.12E-05 7.25E-06 7.30E-06 7.49E-06 7.95E-06 1.03E-05 7.18E-06 7.33E-06 7.51E-06 7.74E-06 1.02E-05 7.17E-06 7.22E-06 7.47E-06 7.72E-06 9.75E-06
 Fe55          3.58E-03 4.73E-03 6.38E-03 7.94E-03 1.19E-02 3.88E-03 5.66E-03 8.17E-03 1.13E-02 1.76E-02 3.86E-03 5.96E-03 9.65E-03 1.24E-02 1.98E-02 3.82E-03 5.49E-03 8.14E-03 1.15E-02 1.74E-02 3.77E-03 5.01E-03 7.18E-03 9.77E-03 1.45E-02
 Fe59          8.17E-07 1.04E-06 1.51E-06 2.59E-06 8.25E-06 8.29E-07 9.24E-07 1.19E-06 1.72E-06 4.40E-06 8.29E-07 8.89E-07 1.08E-06 1.44E-06 3.22E-06 8.41E-07 8.97E-07 1.03E-06 1.36E-06 2.83E-06 8.56E-07 8.88E-07 9.91E-07 1.23E-06 2.32E-06
 Fe60          2.05E-06 2.50E-06 5.52E-06 1.52E-05 9.79E-05 2.08E-06 2.32E-06 3.89E-06 8.67E-06 4.99E-05 2.03E-06 2.22E-06 3.16E-06 5.60E-06 2.70E-05 2.11E-06 2.22E-06 3.03E-06 5.43E-06 2.29E-05 2.12E-06 2.25E-06 2.76E-06 4.38E-06 1.54E-05
 Co56          6.80E-05 7.00E-05 7.21E-05 7.63E-05 9.65E-05 9.22E-05 9.67E-05 9.61E-05 1.06E-04 1.34E-04 1.18E-04 1.24E-04 1.27E-04 1.33E-04 1.62E-04 1.25E-04 1.28E-04 1.32E-04 1.38E-04 1.59E-04 1.39E-04 1.43E-04 1.45E-04 1.49E-04 1.63E-04
 Co57          6.42E-04 6.45E-04 6.55E-04 6.85E-04 8.39E-04 6.34E-04 6.37E-04 6.46E-04 6.69E-04 8.09E-04 6.29E-04 6.31E-04 6.41E-04 6.63E-04 7.79E-04 6.29E-04 6.32E-04 6.41E-04 6.61E-04 7.72E-04 6.29E-04 6.33E-04 6.40E-04 6.62E-04 7.56E-04
 Co58          3.71E-06 3.74E-06 3.81E-06 3.94E-06 4.62E-06 3.67E-06 3.70E-06 3.77E-06 3.91E-06 4.57E-06 3.56E-06 3.58E-06 3.63E-06 3.77E-06 4.31E-06 3.52E-06 3.57E-06 3.63E-06 3.70E-06 4.25E-06 3.51E-06 3.52E-06 3.61E-06 3.68E-06 4.16E-06
 Co60          5.24E-07 7.63E-07 1.76E-06 3.27E-06 7.18E-06 5.10E-07 6.07E-07 1.04E-06 1.69E-06 4.05E-06 5.02E-07 5.42E-07 6.86E-07 9.42E-07 2.18E-06 4.99E-07 5.36E-07 6.41E-07 8.46E-07 1.80E-06 5.01E-07 5.18E-07 5.74E-07 6.77E-07 1.23E-06
 Ni56          2.69E-01 2.66E-01 2.51E-01 2.14E-01 1.85E-01 4.91E-01 4.87E-01 4.43E-01 4.26E-01 3.68E-01 7.16E-01 7.10E-01 6.85E-01 6.55E-01 5.46E-01 7.80E-01 7.67E-01 7.54E-01 7.07E-01 5.96E-01 8.96E-01 8.91E-01 8.59E-01 8.17E-01 6.88E-01
 Ni57          2.89E-03 3.28E-03 4.09E-03 4.80E-03 6.12E-03 3.53E-03 4.06E-03 5.23E-03 6.86E-03 9.60E-03 4.51E-03 5.44E-03 7.15E-03 1.17E-02 1.68E-02 5.83E-03 8.06E-03 1.10E-02 1.42E-02 2.11E-02 8.01E-03 1.18E-02 1.49E-02 1.95E-02 2.85E-02
 Ni59          2.30E-04 2.20E-04 2.23E-04 2.20E-04 2.34E-04 2.49E-04 2.37E-04 2.42E-04 2.48E-04 2.67E-04 3.12E-04 2.39E-04 2.40E-04 3.47E-04 2.80E-04 9.60E-04 2.60E-04 4.23E-04 5.08E-04 7.12E-04 1.59E-03 2.98E-04 6.30E-04 8.92E-04 1.25E-03
 Zn65          1.12E-08 4.61E-07 2.67E-06 2.71E-06 7.00E-07 9.15E-09 3.01E-07 1.61E-06 1.54E-06 4.19E-07 7.46E-09 1.68E-07 7.07E-07 7.72E-07 2.61E-07 9.24E-08 5.34E-07 1.02E-06 9.71E-07 8.83E-07 3.54E-07 1.58E-06 1.72E-06 2.05E-06 1.84E-06


==> anc/Table_A4.txt <==
Table A4. Radioactivities with half-life longer than one day in sub-Chandrasekhar detonation models with standard $^{12}$C+$^{16}$O reaction rate.
The yield of radioactive species of each model is given in one column, and each model is identified by the progenitor white dwarf mass, $M_{WD}$, and metallicity, Z. In total, there are reported 25 models.

- The first data row gives the progenitor white dwarf mass for each model, in units of solar masses. Format: 14x,25(5x,f4.2).
- The second data row gives the progenitor metallicity of each model. Format: 14x,25(2x,e7.1).
- The rest of rows give the yield, in solar masses, of a radioactive species identified by its symbol and baryon number. Format:
  1x, a4 isotopic symbol and baryon number
  9x blank space
  25(1x,e8.2) yield of the element in each model

 M_WD              0.88     0.88     0.88     0.88     0.88     0.97     0.97     0.97     0.97     0.97     1.06     1.06     1.06     1.06     1.06     1.10     1.10     1.10     1.10     1.10     1.15     1.15     1.15     1.15     1.15
 Z              2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2  2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2  2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2  2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2  2.25e-4  2.25e-3  9.00E-3  2.25e-2  6.75e-2
 Al26          9.89E-08 2.81E-07 3.74E-07 5.25E-07 7.03E-07 5.46E-08 1.07E-07 1.40E-07 1.87E-07 2.30E-07 1.43E-06 4.78E-08 5.27E-08 6.70E-08 7.59E-08 1.51E-06 5.62E-08 3.27E-08 4.10E-08 4.55E-08 1.19E-06 1.40E-07 1.74E-08 2.16E-08 2.32E-08
 P 32          1.68E-10 2.37E-08 1.23E-07 4.09E-07 2.91E-06 8.68E-11 1.24E-08 5.96E-08 1.84E-07 1.17E-06 4.20E-11 5.77E-09 2.58E-08 7.57E-08 4.34E-07 2.85E-11 3.80E-09 1.65E-08 4.75E-08 2.64E-07 1.62E-11 2.03E-09 8.59E-09 2.46E-08 1.36E-07
 P 33          5.59E-11 1.87E-08 1.16E-07 3.90E-07 2.38E-06 2.93E-11 8.08E-09 4.81E-08 1.62E-07 9.77E-07 1.60E-11 3.05E-09 1.75E-08 5.91E-08 3.56E-07 1.19E-11 1.82E-09 1.03E-08 3.50E-08 2.12E-07 8.00E-12 8.59E-10 4.94E-09 1.71E-08 1.05E-07
 S 35          1.93E-11 5.13E-09 5.74E-08 4.85E-07 6.31E-06 8.90E-12 2.83E-09 2.96E-08 2.27E-07 2.68E-06 4.30E-12 1.35E-09 1.41E-08 1.02E-07 1.06E-06 3.19E-12 9.21E-10 9.79E-09 6.89E-08 6.77E-07 2.17E-12 5.35E-10 5.87E-09 4.06E-08 3.73E-07
 Ar37          4.82E-06 8.15E-06 1.69E-05 2.76E-05 4.56E-05 3.37E-06 6.63E-06 1.32E-05 2.16E-05 3.59E-05 2.07E-06 4.59E-06 8.96E-06 1.44E-05 2.37E-05 1.53E-06 3.58E-06 6.94E-06 1.11E-05 1.81E-05 9.58E-07 2.41E-06 4.59E-06 7.32E-06 1.17E-05
 Ca41          4.95E-07 1.31E-06 3.16E-06 5.30E-06 7.52E-06 5.09E-07 1.19E-06 2.62E-06 4.35E-06 6.19E-06 4.04E-07 9.02E-07 1.89E-06 3.05E-06 4.24E-06 3.37E-07 7.34E-07 1.52E-06 2.42E-06 3.29E-06 2.51E-07 5.14E-07 1.04E-06 1.65E-06 2.21E-06
 Ti44          1.85E-05 1.66E-05 1.47E-05 1.27E-05 9.67E-06 2.27E-05 2.05E-05 1.82E-05 1.58E-05 1.15E-05 2.68E-05 2.44E-05 2.49E-05 2.04E-05 1.15E-05 2.68E-05 2.49E-05 2.58E-05 2.08E-05 1.10E-05 2.51E-05 2.42E-05 2.55E-05 2.03E-05 1.03E-05
 V 48          2.88E-04 2.72E-04 2.43E-04 2.09E-04 1.60E-04 4.08E-04 3.93E-04 3.59E-04 3.10E-04 2.08E-04 3.41E-04 3.33E-04 3.07E-04 2.64E-04 1.72E-04 3.01E-04 2.96E-04 2.73E-04 2.35E-04 1.51E-04 2.46E-04 2.45E-04 2.27E-04 1.95E-04 1.27E-04
 V 49          5.01E-06 7.08E-06 1.16E-05 1.58E-05 1.97E-05 6.17E-06 9.12E-06 1.47E-05 2.02E-05 2.39E-05 3.71E-06 7.73E-06 1.22E-05 1.68E-05 1.98E-05 2.81E-06 6.91E-06 1.08E-05 1.48E-05 1.75E-05 2.06E-06 5.79E-06 8.85E-06 1.22E-05 1.49E-05
 Cr51          2.21E-06 1.06E-05 2.92E-05 5.12E-05 1.07E-04 2.13E-06 1.40E-05 3.76E-05 6.48E-05 1.17E-04 3.14E-06 1.14E-05 3.12E-05 5.37E-05 9.31E-05 3.43E-06 9.95E-06 2.74E-05 4.72E-05 8.13E-05 3.30E-06 8.00E-06 2.24E-05 3.90E-05 6.90E-05
 Mn52          5.84E-03 5.58E-03 5.10E-03 4.58E-03 3.96E-03 1.06E-02 1.03E-02 9.49E-03 8.36E-03 5.97E-03 8.67E-03 8.43E-03 7.79E-03 6.85E-03 4.78E-03 7.54E-03 7.33E-03 6.78E-03 5.97E-03 4.28E-03 6.07E-03 5.90E-03 5.50E-03 5.01E-03 3.99E-03
 Mn53          1.69E-04 2.41E-04 4.04E-04 5.77E-04 1.08E-03 2.87E-04 3.97E-04 6.50E-04 9.25E-04 1.39E-03 2.07E-04 3.36E-04 5.38E-04 7.64E-04 1.11E-03 1.60E-04 2.98E-04 4.72E-04 6.72E-04 1.00E-03 1.05E-04 2.48E-04 3.90E-04 5.88E-04 9.69E-04
 Mn54          7.29E-11 4.04E-09 4.03E-08 2.33E-07 2.02E-06 3.01E-11 2.77E-09 2.45E-08 1.39E-07 1.55E-06 1.53E-11 1.50E-09 1.36E-08 7.88E-08 1.05E-06 1.07E-11 1.07E-09 1.01E-08 5.91E-08 8.24E-07 6.33E-12 6.18E-10 6.39E-09 3.81E-08 5.23E-07
 Fe55          1.79E-04 1.00E-03 2.23E-03 3.65E-03 7.16E-03 1.93E-04 1.66E-03 3.89E-03 6.44E-03 1.11E-02 1.01E-04 1.32E-03 3.21E-03 5.34E-03 9.00E-03 9.49E-05 1.14E-03 2.80E-03 4.86E-03 9.20E-03 9.45E-05 8.96E-04 2.43E-03 5.37E-03 1.15E-02
 Fe59          6.78E-10 1.59E-07 4.80E-07 1.11E-06 3.75E-06 3.29E-10 5.63E-08 1.68E-07 4.22E-07 1.51E-06 1.45E-10 2.04E-08 6.09E-08 1.59E-07 6.09E-07 9.56E-11 1.24E-08 3.81E-08 1.01E-07 3.89E-07 5.56E-11 6.64E-09 2.12E-08 5.67E-08 2.15E-07
 Fe60          9.16E-11 2.83E-07 2.30E-06 7.95E-06 5.29E-05 4.94E-11 1.14E-07 8.59E-07 2.95E-06 1.88E-05 2.38E-11 4.79E-08 3.55E-07 1.20E-06 6.79E-06 1.57E-11 3.07E-08 2.33E-07 7.93E-07 4.27E-06 9.39E-12 1.67E-08 1.31E-07 4.57E-07 2.31E-06
 Co56          1.73E-05 1.76E-05 1.93E-05 2.49E-05 4.22E-05 4.79E-05 4.98E-05 5.20E-05 5.82E-05 7.86E-05 7.72E-05 8.01E-05 8.19E-05 8.58E-05 9.84E-05 9.10E-05 9.38E-05 9.54E-05 9.90E-05 1.13E-04 1.09E-04 1.12E-04 1.14E-04 1.20E-04 1.40E-04
 Co57          2.99E-07 7.07E-07 2.89E-06 1.13E-05 9.39E-05 7.96E-07 1.40E-06 3.78E-06 1.16E-05 8.19E-05 2.48E-06 4.04E-06 6.53E-06 1.34E-05 6.65E-05 3.48E-06 5.26E-06 7.80E-06 1.42E-05 5.94E-05 4.75E-06 6.69E-06 9.31E-06 1.50E-05 4.81E-05
 Co58          5.92E-09 1.28E-08 2.72E-08 6.68E-08 3.56E-07 1.90E-09 4.08E-09 1.24E-08 3.85E-08 2.59E-07 7.07E-10 1.53E-09 5.99E-09 2.21E-08 1.70E-07 4.48E-10 9.81E-10 4.22E-09 1.68E-08 1.34E-07 2.35E-10 5.34E-10 2.62E-09 1.10E-08 8.78E-08
 Co60          7.22E-10 1.65E-07 8.26E-07 1.72E-06 3.89E-06 3.12E-10 5.11E-08 2.25E-07 4.92E-07 1.42E-06 1.40E-10 1.91E-08 6.66E-08 1.46E-07 4.68E-07 9.28E-11 1.24E-08 4.04E-08 8.59E-08 2.75E-07 5.27E-11 6.68E-09 2.12E-08 4.33E-08 1.36E-07
 Ni56          1.50E-01 1.45E-01 1.38E-01 1.33E-01 1.33E-01 4.27E-01 4.21E-01 4.10E-01 3.95E-01 3.58E-01 6.85E-01 6.79E-01 6.64E-01 6.38E-01 5.65E-01 7.91E-01 7.85E-01 7.69E-01 7.39E-01 6.50E-01 9.18E-01 9.13E-01 8.94E-01 8.59E-01 7.51E-01
 Ni57          4.36E-04 6.34E-04 1.11E-03 1.69E-03 2.94E-03 1.53E-03 2.23E-03 3.64E-03 5.72E-03 1.06E-02 4.94E-03 7.62E-03 1.01E-02 1.41E-02 2.31E-02 6.86E-03 1.00E-02 1.30E-02 1.78E-02 2.79E-02 9.19E-03 1.27E-02 1.64E-02 2.17E-02 3.23E-02
 Ni59          4.25E-07 1.40E-06 1.37E-06 3.57E-06 1.81E-05 8.55E-05 1.10E-05 2.68E-05 5.25E-05 1.40E-04 7.34E-04 8.84E-05 2.96E-04 4.74E-04 6.62E-04 9.07E-04 1.30E-04 4.03E-04 6.14E-04 8.12E-04 1.06E-03 1.66E-04 4.49E-04 6.51E-04 8.86E-04
 Zn65          5.39E-09 3.47E-07 1.83E-06 1.72E-06 4.18E-07 8.77E-09 1.79E-07 7.55E-07 7.25E-07 2.67E-07 2.89E-07 5.34E-07 8.48E-07 9.15E-07 5.03E-07 3.71E-07 6.61E-07 9.20E-07 9.97E-07 5.66E-07 3.77E-07 7.45E-07 9.58E-07 1.04E-06 6.41E-07

